More elementary components of the Hilbert scheme of points

Let $K$ be an algebraically closed field of characteristic $0$, and let $H^{\mu}$ denote the Hilbert scheme of $\mu$ points of the affine space $A^n$. An elementary component $E$ of $H^{\mu}$ is an irreducible component such that every $K$-point $[I]$ $\in$ $E$ represents a length-$\mu$ closed subscheme Spec$(K[x_1,\dots,x_n]/I)$ $\subseteq$ $A^n$ that is supported at one point. In a previous article we found some new examples of elementary components; in this article, we simplify the methods and extend the range of the previous paper to find several more examples. In addition, we present a "plausibility test" that suggests the existence of a vast number of similar examples.

==> anc/case_HF_=_1,5,15,7,9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90411,       2295]
NotebookOptionsPosition[     84285,       2179]
NotebookOutlinePosition[     84725,       2196]
CellTagsIndexPosition[     84682,       2193]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "15", ",", "7", ",", "9"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.8662916138408933`*^9, 3.866291616728468*^9}, {3.866295564367416*^9, 
  3.8662955678233757`*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 268.  \
The dimension of the principal component is 185.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
  3.8662916262631025`*^9, 3.866291660718009*^9}, {3.866296390013708*^9, 
  3.8662964085397406`*^9}, {3.8693229113447948`*^9, 
  3.8693229325132513`*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.869322888849262*^9},ExpressionUUID->"730d5a24-2be6-44d9-858f-\
e52709715c83"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.8662916735760508`*^9, 3.8662918640623627`*^9, 3.8662955981366544`*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"9323789d-e16d-45b9-9e47-ef4610792ea6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1, 5, 15, 7, \
9), and find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, {3.866292141075075*^9, 3.8662921413847103`*^9}, {
   3.8662955796912374`*^9, 3.8662955829991407`*^9}, {3.8693228805058928`*^9, 
   3.8693228846729827`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15", ",", "7", ",", "9"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, {3.8662917912382236`*^9, 3.86629179317533*^9}, 
   3.866295592482362*^9},
 CellLabel->
  "In[393]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.8662917944075127`*^9, {
   3.866291857440894*^9, 3.8662918669978504`*^9}, 3.8662956016233654`*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"125418b5-7060-44c6-a30d-3c6709380c75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["37"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8662918711789045`*^9, {3.866295607530285*^9, 
   3.8662956168355002`*^9}},
 CellLabel->
  "Out[395]=",ExpressionUUID->"ff7828f0-9f1c-4326-8b00-49f69c985bba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeL0zewHuda8crx2Yd9FEB3MGyQkBKSNDgrsWb/2lWPf
JwH3yHWvHE8VCk+fAKQT/P8xPADSW2JZdmzZ8Mpxd5iE0FUgrRrPIn8HSDvf
kFlzD0gbeLXzam555cgn/LAeRM+auuA4iBb50eCuBaSTjIvuguhdl2IuuAHp
PUciDyltfeWYs53hiwqQzrQv/QOiNwQfeue77ZXjm+iSxU43XjlekZz4LAVI
7zFct5X31itHnhVXcu++euXo9PVDX9ymN45ldcufgejqPbGVUZvfOO6YoNcC
og26lj1W3PHGMUq0X1IJSE9aWHslY9cbR9eliYJcB944OvD+T+IB0ucCnuSD
6APLptwE0UlOwQq8QHpFxoVzZufeOIrcsks0B9J/2xKawPQR1X0gWuvUcz4L
IF3Sw5IDom/0RV2JBdJmPB0r4oE0AOvivxo=
  "],
 CellLabel->
  "Out[396]=",ExpressionUUID->"e7dac7ed-a934-4474-bdee-fe38bb4a3c76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["78"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeJnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIL3DsOFKxq43jtYJKYJcB944fjpWkcwDpB/EBxSA
6COGbLdAtM7d+wq8QHrifIPzZufeOHqVLks0B9J6oueaQPTRTf37QHSYRgS/
BZBelfW/HUT7TT5yJRZI+8+XORAPpAGK9b75
  "],
 CellLabel->
  "Out[397]=",ExpressionUUID->"c47b9b55-4553-4739-84e0-63d54720bbed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866291893702277*^9, 3.8662958137181697`*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"68c7b8d1-034f-41bb-83c4-b7ae791579f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "28"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.866291908766961*^9, 3.866291909230675*^9}, {3.866295821383311*^9, 
   3.866295822447297*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, {3.8662918995597076`*^9, 
   3.866291910720689*^9}, 3.8662958235688925`*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"91c86549-6370-4d56-9fcd-b04e76d57b29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.8662919137115197`*^9, 
   3.8662958434550295`*^9},
 CellLabel->
  "Out[400]=",ExpressionUUID->"62a3e714-a9af-46e8-b61a-c44c391af7eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866291917129968*^9, 3.866295847236462*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"22e59cc0-5d2c-4f23-9721-38223b6f03a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "9"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.86629192201252*^9, 3.86629192234052*^9}, {
   3.8662958568628674`*^9, 3.866295857716872*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8662919231121593`*^9, 
   3.866295858397244*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"f115328e-ff12-45a6-a7a7-e3440d05da67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[403]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8662919266935587`*^9, 
   3.866295866139892*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"768d1984-0813-4f6e-8003-baf631e464cb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
  3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
  3.6127984157490077`*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "3"]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "3"]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "3"]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.580722845420351*^9, 3.581069915832409*^9, 
   3.5811831607636404`*^9, 3.58134624632602*^9, 3.5823058986912384`*^9, 
   3.58237237337467*^9, 3.582386811391014*^9, 3.5823887878642144`*^9, 
   3.5823890100706143`*^9, 3.582390405115999*^9, 3.5823905077327995`*^9, 
   3.582391719990599*^9, 3.582392732336999*^9, 3.582392853502199*^9, 
   3.584116844430608*^9, 3.584117759236392*^9, 3.584118498989993*^9, 
   3.5841187591392574`*^9, 3.5841194309575634`*^9, 3.584119580749724*^9, 
   3.584120652492194*^9, 3.584121623426818*^9, 3.5841216897272425`*^9, 
   3.584177795041011*^9, 3.5846282748796873`*^9, 3.5846327362407904`*^9, 
   3.5846328039291906`*^9, 3.5852409789951153`*^9, 3.6031140053899155`*^9, 
   3.603984122143571*^9, {3.6127983092166076`*^9, 3.6127983277806077`*^9}, 
   3.6127983580602074`*^9, 3.6127984186194077`*^9, {3.851613419164598*^9, 
   3.8516134479020495`*^9}, 3.8516140592903643`*^9, 3.85212926835569*^9, 
   3.852129329988427*^9, 3.854634856799121*^9, 3.854635338440177*^9, 
   3.855828664340494*^9, 3.858780318776095*^9, 3.8587853123894496`*^9, 
   3.858786062840376*^9, 3.8587866057283106`*^9, 3.866212371994252*^9, 
   3.8662124226705685`*^9, 3.8662127274157743`*^9, 3.8662132050032897`*^9, 
   3.8662134567752786`*^9, 3.866213943514704*^9, 3.8662146012990117`*^9, 
   3.8662157553438563`*^9, 3.8662919336661777`*^9, 3.8662920007493477`*^9, 
   3.8662958709348693`*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"a797a96e-f76b-4a4f-9579-1a9a4ba4186e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[406]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866291940447208*^9, 3.8662920065964727`*^9, 3.8662958886152554`*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"5da22aaf-21b6-44e3-a5fb-15ca833ae1ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9},
 CellLabel->
  "During evaluation of \
In[407]:=",ExpressionUUID->"ce0335c7-3c05-4af5-b4b7-2f1f9cc22dd9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "140", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "94", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 140, ") >= (numQ = ", 94, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.8662958926443357`*^9},
 CellLabel->
  "During evaluation of \
In[407]:=",ExpressionUUID->"71abaa9c-6197-46d2-b044-83cbca50480b"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.8662958937496495`*^9},
 CellLabel->
  "During evaluation of \
In[407]:=",ExpressionUUID->"8715cf94-bdcf-421d-b15d-222b6335b403"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.8662919438413987`*^9, 3.866292010059619*^9, 
   3.8662958937616415`*^9},
 CellLabel->
  "Out[407]=",ExpressionUUID->"2feb3871-04e9-4ad4-8224-d0193db24bc9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["268"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBWKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoPo
X2oa92OBtFHqg2cgOkbI/ns8kAYAL1m8mA==
  "],
 CellLabel->
  "Out[410]=",ExpressionUUID->"6b6281f1-38d0-4aa9-b58a-bfcc9f0db65d"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.866294163517181*^9},ExpressionUUID->"2a00f383-24f7-4808-9e25-\
d22cc6358f98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "3"], "2"], 
      SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", "LM",
    ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8662919682051497`*^9, 
  3.8662919717964635`*^9}, {3.8662959412688627`*^9, 3.866295951866391*^9}},
 CellLabel->
  "In[411]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8662919744175506`*^9, 
  3.8662920239835587`*^9, 3.866296250016961*^9},
 CellLabel->
  "Out[411]=",ExpressionUUID->"f55d6cab-d163-4467-a05c-f91305382bba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "3"], "2"], 
       SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, {3.866292075994845*^9, 
   3.8662920768338304`*^9}, 3.866295975643381*^9},
 CellLabel->
  "In[412]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["268"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8662919840356183`*^9, {3.8662920682076383`*^9, 3.8662920784322667`*^9}, 
   3.86629625006693*^9},
 CellLabel->
  "Out[412]=",ExpressionUUID->"ede82e92-5b44-418d-8691-ece6bbcc63f4"]
}, Open  ]],

Cell["\<\
This example gives us an elementary component of dimension 268.  The \
dimension of the principal component is\
\>", "Text",
 CellChangeTimes->{{3.866296328902154*^9, 
  3.8662963664856987`*^9}},ExpressionUUID->"d0cadcba-376d-42e3-bcec-\
9282a6433675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.8662963706216574`*^9, 3.866296375267478*^9}},
 CellLabel->
  "In[413]:=",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],

Cell[BoxData["185"], "Output",
 CellChangeTimes->{3.8662963764997134`*^9},
 CellLabel->
  "Out[413]=",ExpressionUUID->"d2b873a2-7e70-44c5-bcdd-53aa3daf6033"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{Automatic, 15.75}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a961f92a-99d4-4515-87c6-0ca058ee2ab2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 939, 18, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1522, 42, 433, 8, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[1958, 52, 391, 13, 87, "Text",ExpressionUUID->"730d5a24-2be6-44d9-858f-e52709715c83"],
Cell[CellGroupData[{
Cell[2374, 69, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[2818, 79, 719, 15, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3540, 96, 1203, 22, 66, "Output",ExpressionUUID->"9323789d-e16d-45b9-9e47-ef4610792ea6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4780, 123, 915, 14, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[5720, 141, 1773, 29, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[7496, 172, 4727, 115, 103, "Output",ExpressionUUID->"125418b5-7060-44c6-a30d-3c6709380c75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12260, 292, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[12503, 299, 1814, 26, 66, "Output",ExpressionUUID->"ff7828f0-9f1c-4326-8b00-49f69c985bba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14354, 330, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[14626, 338, 9104, 283, 218, "Output",ExpressionUUID->"e7dac7ed-a934-4474-bdee-fe38bb4a3c76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23767, 626, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[24012, 633, 619, 12, 66, "Output",ExpressionUUID->"c47b9b55-4553-4739-84e0-63d54720bbed"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24680, 651, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[24910, 658, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[25300, 668, 5075, 140, 131, "Output",ExpressionUUID->"68c7b8d1-034f-41bb-83c4-b7ae791579f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30412, 813, 2367, 36, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[32782, 851, 4468, 115, 103, "Output",ExpressionUUID->"91c86549-6370-4d56-9fcd-b04e76d57b29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37287, 971, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[37583, 979, 2069, 30, 66, "Output",ExpressionUUID->"62a3e714-a9af-46e8-b61a-c44c391af7eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39689, 1014, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[40030, 1023, 2974, 72, 70, "Output",ExpressionUUID->"22e59cc0-5d2c-4f23-9721-38223b6f03a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43041, 1100, 2394, 37, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[45438, 1139, 1949, 44, 70, "Output",ExpressionUUID->"f115328e-ff12-45a6-a7a7-e3440d05da67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47424, 1188, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[47744, 1196, 1420, 21, 66, "Output",ExpressionUUID->"768d1984-0813-4f6e-8003-baf631e464cb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49213, 1223, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[49659, 1231, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[CellGroupData[{
Cell[50318, 1248, 387, 8, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[50708, 1258, 20449, 612, 448, "Output",ExpressionUUID->"a797a96e-f76b-4a4f-9579-1a9a4ba4186e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71194, 1875, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[71613, 1884, 1599, 23, 66, "Output",ExpressionUUID->"5da22aaf-21b6-44e3-a5fb-15ca833ae1ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73249, 1912, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[73707, 1924, 887, 14, 33, "Print",ExpressionUUID->"ce0335c7-3c05-4af5-b4b7-2f1f9cc22dd9"],
Cell[74597, 1940, 1121, 20, 33, "Print",ExpressionUUID->"71abaa9c-6197-46d2-b044-83cbca50480b"],
Cell[75721, 1962, 886, 14, 33, "Print",ExpressionUUID->"8715cf94-bdcf-421d-b15d-222b6335b403"]
}, Open  ]],
Cell[76622, 1979, 894, 14, 66, "Output",ExpressionUUID->"2feb3871-04e9-4ad4-8224-d0193db24bc9"]
}, Open  ]],
Cell[77531, 1996, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78003, 2010, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[78427, 2022, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[78845, 2036, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[79192, 2046, 620, 12, 66, "Output",ExpressionUUID->"6b6281f1-38d0-4aa9-b58a-bfcc9f0db65d"]
}, Open  ]],
Cell[79827, 2061, 129, 3, 42, "Input",ExpressionUUID->"2a00f383-24f7-4808-9e25-d22cc6358f98"],
Cell[CellGroupData[{
Cell[79981, 2068, 1105, 26, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[81089, 2096, 589, 9, 66, "Output",ExpressionUUID->"f55d6cab-d163-4467-a05c-f91305382bba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81715, 2110, 1169, 28, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[82887, 2140, 680, 11, 66, "Output",ExpressionUUID->"ede82e92-5b44-418d-8691-ece6bbcc63f4"]
}, Open  ]],
Cell[83582, 2154, 262, 6, 52, "Text",ExpressionUUID->"d0cadcba-376d-42e3-bcec-9282a6433675"],
Cell[CellGroupData[{
Cell[83869, 2164, 204, 4, 42, "Input",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],
Cell[84076, 2170, 157, 3, 66, "Output",ExpressionUUID->"d2b873a2-7e70-44c5-bcdd-53aa3daf6033"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=_1,5,3,4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    244613,       6945]
NotebookOptionsPosition[    233409,       6750]
NotebookOutlinePosition[    233851,       6767]
CellTagsIndexPosition[    233808,       6764]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "3", ",", "4"}], ")"}], TraditionalForm]],
  ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.8662916138408933`*^9, 
  3.866291616728468*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell[TextData[{
 "This example is confirmed to give an elementary component of dimension 59.  \
This is the first example found, and appeared in the previous paper ",
 StyleBox["Some elementary components of the Hilbert scheme of points",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
  3.8662916262631025`*^9, 
  3.866291660718009*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell["\<\
In addition to confirming this case, this notebook also demonstrates the \
implementation of the generic modification algorithm and shows that the \
result is indeed a border basis.\
\>", "Text",
 CellChangeTimes->{{3.86820227746113*^9, 
  3.868202327964657*^9}},ExpressionUUID->"63a04368-addd-4997-a8b5-\
f4542122b8f3"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{{3.868202437716669*^9, 3.868202531612569*^9}, {
  3.8693224480011854`*^9, 
  3.869322448648924*^9}},ExpressionUUID->"8ce48766-5b8a-46a0-ab86-\
12be7bab4f3c"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.8662916735760508`*^9, 3.8662918640623627`*^9, 3.866385778186672*^9, 
   3.86646375028823*^9, 3.8664637975826397`*^9, 3.866538814776019*^9, 
   3.8666440617983313`*^9, 3.8673174011693344`*^9, 3.867326460720334*^9, 
   3.867399452254489*^9, 3.8682023642642136`*^9, 3.8682024302129183`*^9, 
   3.868261545321105*^9, 3.8683527598074665`*^9},
 CellLabel->
  "Out[437]=",ExpressionUUID->"c4ae4379-6f58-44ef-ab27-3edca7f1f5ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1, 5, 3, 4), \
and find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, {3.866292141075075*^9, 3.8662921413847103`*^9}, {
   3.8693224918407755`*^9, 
   3.8693224944251766`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "3", ",", "4"}], "}"}], ",", "varList"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, {3.8662917912382236`*^9, 3.86629179317533*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.8662917944075127`*^9, {
   3.866291857440894*^9, 3.8662918669978504`*^9}, 3.8663857894264956`*^9, 
   3.8664637578160453`*^9, {3.866463791395688*^9, 3.866463801773438*^9}, 
   3.8665388210257998`*^9, 3.8666440676731215`*^9, 3.8673174011853704`*^9, 
   3.8673264608686132`*^9, 3.867399452310127*^9, 3.868202364422985*^9, 
   3.8682024302971764`*^9, 3.868261545477351*^9, 3.868352759824095*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"621d4b2b-ad2e-44c4-9537-01c0da04c375"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8662918711789045`*^9, 3.8663857895504203`*^9, 
   3.8664637579215727`*^9, {3.866463791461707*^9, 3.8664638018423595`*^9}, 
   3.866538821135172*^9, 3.866644067782493*^9, 3.867317401188365*^9, 
   3.867326460879244*^9, 3.867399452323394*^9, 3.8682023644367085`*^9, 
   3.868202430307268*^9, 3.8682615454929748`*^9, 3.868352759828476*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"cebf70bf-d1fa-42dc-9536-5745d96a8f99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798604882406497`*^9, 3.5798606219629927`*^9, 3.5798754745641265`*^9, 
   3.5807226565235834`*^9, 3.5810698805296087`*^9, 3.5811831606076403`*^9, 
   3.5813457999471893`*^9, 3.5823057281364384`*^9, 3.582371984760587*^9, 
   3.5823864241366143`*^9, 3.582391648901399*^9, 3.584116844227806*^9, 
   3.584117759033576*^9, 3.584118333018262*^9, 3.584119356030283*^9, 
   3.5841205555687723`*^9, 3.5841777949007235`*^9, 3.5846282428052654`*^9, 
   3.5846327360223904`*^9, 3.5846328036639905`*^9, 3.5852409500727158`*^9, 
   3.603043611636221*^9, 3.603113780534403*^9, 3.603983789443571*^9, 
   3.6127978066455135`*^9, 3.8516133035299387`*^9, 3.851614005234187*^9, 
   3.852129226929258*^9, 3.852129313455166*^9, 3.8546347812043686`*^9, 
   3.8546352124713564`*^9, 3.855828643925973*^9, 3.8587802990514245`*^9, 
   3.8587850479703674`*^9, 3.858785151134864*^9, 3.858785996645355*^9, 
   3.8587865626018534`*^9, 3.8662119585127754`*^9, 3.866213129964121*^9, 
   3.866213395016478*^9, 3.8662138731802964`*^9, 3.866214519243428*^9, 
   3.866215264142145*^9, 3.866291874829937*^9, 3.8663857896293697`*^9, 
   3.8664637579371347`*^9, {3.866463791543812*^9, 3.866463801859662*^9}, 
   3.866538821150796*^9, 3.8666440677981176`*^9, 3.8673174012027006`*^9, 
   3.8673264608954024`*^9, 3.8673994523387747`*^9, 3.8682023644547973`*^9, 
   3.8682024303604355`*^9, 3.8682615455086*^9, 3.8683527598415318`*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"0658d31a-342e-41f3-a9f1-ffc7720774b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Nu]", "=", 
  RowBox[{"numBdry", "=", 
   RowBox[{"Length", "[", "bdry", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}, {
  3.866552242417223*^9, 3.866552245404641*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["38"], "Output",
 CellChangeTimes->{
  3.5798604968517942`*^9, 3.579860621994192*^9, 3.5798754811317263`*^9, 
   3.580722659440727*^9, 3.5810698832128086`*^9, 3.5811831606232405`*^9, 
   3.5813458044400473`*^9, 3.5823057306480384`*^9, 3.5823719871786027`*^9, 
   3.582386680865814*^9, 3.5823916512101994`*^9, 3.5841168442434063`*^9, 
   3.584117759049177*^9, 3.5841183354831247`*^9, 3.5841193585575*^9, 
   3.5841205584235907`*^9, 3.5841777949163113`*^9, 3.584628245379331*^9, 
   3.5846327360379906`*^9, 3.5846328036951904`*^9, 3.5852409531147156`*^9, 
   3.603043615005821*^9, 3.603113784134655*^9, 3.6039837922535715`*^9, 
   3.612797812199149*^9, 3.8516133065279207`*^9, 3.8516140086178255`*^9, 
   3.852129229834191*^9, 3.8521293135167365`*^9, 3.85463478424*^9, 
   3.8546352158962083`*^9, 3.855828644006069*^9, 3.858780299136747*^9, 
   3.8587850517742853`*^9, 3.8587851545117035`*^9, 3.858786000193575*^9, 
   3.8587865669957485`*^9, 3.8662119615194783`*^9, 3.8662131332018175`*^9, 
   3.8662133984400854`*^9, 3.8662138764905725`*^9, 3.866214522754924*^9, 
   3.8662154879817705`*^9, 3.8662918781429815`*^9, 3.866385789682337*^9, 
   3.8664637579522767`*^9, {3.866463791607566*^9, 3.8664638018729925`*^9}, 
   3.866538821150796*^9, 3.866552247504795*^9, 3.866644067813743*^9, 
   3.867317401208413*^9, 3.8673264609082484`*^9, 3.867399452344547*^9, 
   3.868202364470297*^9, 3.8682024304011736`*^9, 3.8682615455242243`*^9, 
   3.868352759846551*^9},
 CellLabel->
  "Out[441]=",ExpressionUUID->"8017c2bb-2eac-42cc-8b7f-8756b4606ee8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866291893702277*^9, 3.86638579998601*^9, 
   3.866463813123908*^9, 3.866538828446944*^9, 3.8666440765840874`*^9, 
   3.867317401221773*^9, 3.867326460922367*^9, 3.8673994523579473`*^9, 
   3.8682023644857473`*^9, 3.8682024304520187`*^9, 3.8682615455398493`*^9, 
   3.8683527598568954`*^9},
 CellLabel->
  "Out[442]=",ExpressionUUID->"b8bd40c7-313e-4d86-a402-2e8d7b08fc04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "12"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.866291908766961*^9, 3.866291909230675*^9}},
 CellLabel->
  "In[443]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, {3.8662918995597076`*^9, 
   3.866291910720689*^9}, 3.8663858001155987`*^9, 3.866463813205087*^9, 
   3.8665388285563145`*^9, 3.8666440766778345`*^9, 3.867317401225801*^9, 
   3.8673264609356365`*^9, 3.867399452362465*^9, 3.8682023644997444`*^9, 
   3.8682024305021477`*^9, 3.868261545555474*^9, 3.8683527598608847`*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"407ae889-5252-44d6-975d-0d4ef2cc22e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.8662919137115197`*^9, 
   3.866385800168867*^9, 3.866463813263155*^9, 3.866538828571941*^9, 
   3.866644076693459*^9, 3.867317401237916*^9, 3.8673264609468136`*^9, 
   3.867399452375975*^9, 3.8682023645119095`*^9, 3.8682024305501013`*^9, 
   3.868261545555474*^9, 3.8683527598721027`*^9},
 CellLabel->
  "Out[444]=",ExpressionUUID->"b9d0b17b-04f9-4509-84ba-5497feee2730"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[445]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866291917129968*^9, 3.866385800179402*^9, 3.8664638133128953`*^9, 
   3.866538828571941*^9, 3.866644076693459*^9, 3.8673174012412243`*^9, 
   3.867326460957987*^9, 3.86739945238982*^9, 3.868202364525085*^9, 
   3.8682024306022787`*^9, 3.8682615455710983`*^9, 3.868352759875083*^9},
 CellLabel->
  "Out[445]=",ExpressionUUID->"5e2db201-74c4-4735-a6a9-e5d9d8e26730"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "4"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.86629192201252*^9, 3.86629192234052*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8662919231121593`*^9, 
   3.866385800260545*^9, 3.8664638133595324`*^9, 3.8665388285875654`*^9, 
   3.8666440767090845`*^9, 3.867317401255449*^9, 3.867326460969203*^9, 
   3.8673994523938527`*^9, 3.8682023645363445`*^9, 3.868202430650364*^9, 
   3.8682615455867224`*^9, 3.8683527598792763`*^9},
 CellLabel->
  "Out[446]=",ExpressionUUID->"b92e60d3-616e-4a69-b68f-026ed9363d53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[447]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8662919266935587`*^9, 
   3.866385800269539*^9, 3.8664638134073725`*^9, 3.8665388286031876`*^9, 
   3.8666440767247086`*^9, 3.8673174012584467`*^9, 3.8673264609813576`*^9, 
   3.867399452407815*^9, 3.868202364549715*^9, 3.8682024307012434`*^9, 
   3.8682615455867224`*^9, 3.8683527598908844`*^9},
 CellLabel->
  "Out[447]=",ExpressionUUID->"96d34dac-50e9-4f97-aacc-c55954840748"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
  3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
  3.6127984157490077`*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.580722845420351*^9, 3.581069915832409*^9, 
   3.5811831607636404`*^9, 3.58134624632602*^9, 3.5823058986912384`*^9, 
   3.58237237337467*^9, 3.582386811391014*^9, 3.5823887878642144`*^9, 
   3.5823890100706143`*^9, 3.582390405115999*^9, 3.5823905077327995`*^9, 
   3.582391719990599*^9, 3.582392732336999*^9, 3.582392853502199*^9, 
   3.584116844430608*^9, 3.584117759236392*^9, 3.584118498989993*^9, 
   3.5841187591392574`*^9, 3.5841194309575634`*^9, 3.584119580749724*^9, 
   3.584120652492194*^9, 3.584121623426818*^9, 3.5841216897272425`*^9, 
   3.584177795041011*^9, 3.5846282748796873`*^9, 3.5846327362407904`*^9, 
   3.5846328039291906`*^9, 3.5852409789951153`*^9, 3.6031140053899155`*^9, 
   3.603984122143571*^9, {3.6127983092166076`*^9, 3.6127983277806077`*^9}, 
   3.6127983580602074`*^9, 3.6127984186194077`*^9, {3.851613419164598*^9, 
   3.8516134479020495`*^9}, 3.8516140592903643`*^9, 3.85212926835569*^9, 
   3.852129329988427*^9, 3.854634856799121*^9, 3.854635338440177*^9, 
   3.855828664340494*^9, 3.858780318776095*^9, 3.8587853123894496`*^9, 
   3.858786062840376*^9, 3.8587866057283106`*^9, 3.866212371994252*^9, 
   3.8662124226705685`*^9, 3.8662127274157743`*^9, 3.8662132050032897`*^9, 
   3.8662134567752786`*^9, 3.866213943514704*^9, 3.8662146012990117`*^9, 
   3.8662157553438563`*^9, 3.8662919336661777`*^9, 3.8662920007493477`*^9, 
   3.8663859050706425`*^9, 3.866463831911458*^9, 3.866538842024594*^9, 
   3.866644101675829*^9, 3.867317401274262*^9, 3.867326460996708*^9, 
   3.8673994524220085`*^9, 3.8682023645639114`*^9, 3.868202430754608*^9, 
   3.8682615456023474`*^9, 3.868352759895872*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"20c760a0-251c-45e5-b733-e5ede7f1a8a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.8558286644738646`*^9, 3.858780318944276*^9, 
   3.858785316032518*^9, 3.858786066168987*^9, 3.8587866094393826`*^9, 
   3.866212375379508*^9, 3.866212425331274*^9, 3.8662127314951563`*^9, 
   3.8662132091376605`*^9, 3.866213460239953*^9, 3.866213946810812*^9, 
   3.8662146048336396`*^9, 3.866215758828968*^9, 3.866291936574588*^9, 
   3.8663859051561804`*^9, 3.866463832000416*^9, 3.8665388421183395`*^9, 
   3.8666441017835503`*^9, 3.8673174012888765`*^9, 3.867326461010844*^9, 
   3.867399452436122*^9, 3.8682023645771847`*^9, 3.868202430800594*^9, 
   3.8682615456179714`*^9, 3.8683527599084272`*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"0852daa0-3799-4e16-8a06-475a16665aed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866291940447208*^9, 3.8662920065964727`*^9, 3.866385905232706*^9, 
   3.8664638320733604`*^9, 3.866538842180838*^9, 3.8666441018395877`*^9, 
   3.867317401323496*^9, 3.8673264610869894`*^9, 3.8673994524666195`*^9, 
   3.868202364659011*^9, 3.868202430878829*^9, 3.8682615456960945`*^9, 
   3.868352759943671*^9},
 CellLabel->
  "Out[450]=",ExpressionUUID->"be741330-c315-446c-8e9e-edc27eda05d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.8663859052836733`*^9, 3.8664638321279726`*^9, 3.8665388422433367`*^9, 
   3.8666441019020834`*^9, 3.867317401346795*^9, 3.8673264611437635`*^9, 
   3.867399452489938*^9, 3.868202364713958*^9, 3.868202430934681*^9, 
   3.8682615457429667`*^9, 3.8683527599670534`*^9},
 CellLabel->
  "During evaluation of \
In[451]:=",ExpressionUUID->"4445ec4a-ba8b-41db-b945-92c31408982c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 60, ") >= (numQ = ", 48, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.8663859052836733`*^9, 3.8664638321279726`*^9, 3.8665388422433367`*^9, 
   3.8666441019020834`*^9, 3.867317401346795*^9, 3.8673264611437635`*^9, 
   3.867399452489938*^9, 3.868202364713958*^9, 3.868202430934681*^9, 
   3.8682615457429667`*^9, 3.8683527599690466`*^9},
 CellLabel->
  "During evaluation of \
In[451]:=",ExpressionUUID->"bd75c7e9-fedd-4d40-90ee-d6683514d4c0"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.8663859052836733`*^9, 3.8664638321279726`*^9, 3.8665388422433367`*^9, 
   3.8666441019020834`*^9, 3.867317401346795*^9, 3.8673264611437635`*^9, 
   3.867399452489938*^9, 3.868202364713958*^9, 3.868202430934681*^9, 
   3.8682615457429667`*^9, 3.8683527600274134`*^9},
 CellLabel->
  "During evaluation of \
In[451]:=",ExpressionUUID->"79e86d91-6f0b-49eb-ab96-3c11f4836ac9"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.8662919438413987`*^9, 3.866292010059619*^9, 
   3.866385905541617*^9, 3.866463832300887*^9, 3.8665388426651993`*^9, 
   3.866644102167705*^9, 3.867317401424835*^9, 3.8673264613410544`*^9, 
   3.867399452562993*^9, 3.8682023651664023`*^9, 3.868202431089187*^9, 
   3.8682615458992124`*^9, 3.8683527600294075`*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"42efc2db-c71e-4c67-adf9-61537233ddcf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsubsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["59"], "Output",
 CellChangeTimes->{
  3.579861739733556*^9, 3.5798778815625505`*^9, 3.580722938224082*^9, 
   3.580722972044882*^9, 3.581070012474409*^9, 3.5811831650536404`*^9, 
   3.58134696484482*^9, 3.5823064589224386`*^9, 3.582372886789312*^9, 
   3.5823875461510143`*^9, 3.582389509374053*^9, 3.582391104474799*^9, 
   3.5823922792817993`*^9, 3.582393324033328*^9, 3.584117140114903*^9, 
   3.584118062024107*^9, 3.5841191718867025`*^9, 3.5841199467592697`*^9, 
   3.584121065395641*^9, 3.5841220370946693`*^9, 3.5841781320016813`*^9, 
   3.584633162121673*^9, 3.5852418552789574`*^9, 3.603114476343028*^9, 
   3.603984542224571*^9, 3.6127988451530075`*^9, 3.851614173319585*^9, 
   3.8521292904905205`*^9, 3.852129353857111*^9, 3.8546350382521863`*^9, 
   3.85463541703887*^9, 3.855828735298321*^9, 3.8587804034466934`*^9, 
   3.8587853780779953`*^9, 3.8587860946005287`*^9, 3.8587866596622224`*^9, 
   3.866212761818151*^9, 3.866213259091485*^9, 3.866213496145913*^9, 
   3.866213971716261*^9, 3.8662146478765984`*^9, 3.8662158672564745`*^9, 
   3.866291961254758*^9, 3.866292023012353*^9, 3.866386291801186*^9, 
   3.866463928962488*^9, {3.866538849860592*^9, 3.866538866831856*^9}, 
   3.8666441099637733`*^9, 3.8673174046680574`*^9, 3.8673264680504713`*^9, 
   3.8673994556942377`*^9, 3.8682023721000433`*^9, 3.8682024382522645`*^9, 
   3.868261552274021*^9, 3.8683527632663345`*^9},
 CellLabel->
  "Out[454]=",ExpressionUUID->"0e828644-acd2-4b9c-a4d4-ce27e340d530"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "allTanSpaceRelns", "]"}]], "Input",
 CellChangeTimes->{{3.8662928499114723`*^9, 3.8662928733042536`*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"2180eee1-85cd-4e43-9671-b8e922bcb6f2"],

Cell[BoxData["1365"], "Output",
 CellChangeTimes->{{3.866292855075919*^9, 3.8662928740569425`*^9}, 
   3.866386296197443*^9, 3.866463929007039*^9, {3.8665388499074645`*^9, 
   3.8665388668943543`*^9}, 3.8666441100106444`*^9, 3.867317404680297*^9, 
   3.8673264680942826`*^9, 3.867399455707158*^9, 3.868202372140703*^9, 
   3.8682024382751083`*^9, 3.868261552320891*^9, 3.8683527632779217`*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"d8bae1c7-427c-467f-ad79-20c882e8261e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"allTanSpaceRelns", "[", 
   RowBox[{"[", "736", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.866292903322853*^9, 3.8662929490430813`*^9}, {
  3.866386329061576*^9, 3.866386332180539*^9}},
 CellLabel->
  "In[456]:=",ExpressionUUID->"ef3548f3-592b-4888-a863-3b5f1f315a17"],

Cell[BoxData["494"], "Output",
 CellChangeTimes->{{3.866292912055329*^9, 3.866292949602072*^9}, 
   3.866386332760504*^9, 3.8664639290171337`*^9, {3.866538849954338*^9, 
   3.8665388669412284`*^9}, 3.8666441100106444`*^9, 3.8673174046927624`*^9, 
   3.8673264681365995`*^9, 3.867399455718357*^9, 3.868202372186658*^9, 
   3.8682024383004837`*^9, 3.8682615523521395`*^9, 3.868352763281309*^9},
 CellLabel->
  "Out[456]=",ExpressionUUID->"06f4b1e7-2d2f-4975-9efc-1fa93e5f5113"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "5"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "5"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", "LM",
    ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8662919682051497`*^9, 
  3.8662919717964635`*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.8546379065529766`*^9, 3.8558287354814205`*^9, 3.8587824869421797`*^9, 
   3.858783691732285*^9, 3.8587854918766947`*^9, 3.858785562512807*^9, 
   3.858786173141513*^9, 3.8587868211267123`*^9, 3.858787167520219*^9, 
   3.8587873835093956`*^9, 3.8662128199297123`*^9, 3.866213298850773*^9, 
   3.8662136320931997`*^9, 3.86621401011639*^9, 3.8662146479367423`*^9, 
   3.866215931999152*^9, 3.8662919744175506`*^9, 3.8662920239835587`*^9, 
   3.8663885973333282`*^9, 3.8663886519411373`*^9, 3.8664639290574856`*^9, {
   3.866538850016835*^9, 3.866538867003725*^9}, 3.866644110057519*^9, 
   3.8673174047056155`*^9, 3.867326468198241*^9, 3.8673994557299147`*^9, 
   3.868202372236325*^9, 3.8682024383222675`*^9, 3.868261552399014*^9, 
   3.868352763293285*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"7255915c-df70-4659-8063-eff8f39cb396"]
}, Open  ]],

Cell[TextData[{
 "The next line computes the dimension of ",
 StyleBox["U",
  FontSlant->"Italic"],
 " If it is the same as the dimension of the tangent space at the \
distinguished ideal ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "290fb60b-5c59-4655-8401-dae92204cf59"],
 " with border basis \[OpenCurlyDoubleQuote]borBasis,\[CloseCurlyDoubleQuote] \
then ",
 Cell[BoxData[
  FormBox["U", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "091c9dd0-c7ed-48d8-8d93-19ecb8c3c329"],
 " is an elementary component."
}], "Text",
 CellChangeTimes->{{3.8682025746469355`*^9, 
  3.8682027246277733`*^9}},ExpressionUUID->"7d08d693-bb95-4ac1-a9c7-\
df44c62f9b4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "5"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "5"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
  3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
  3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
  3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
  3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
  3.866214736817222*^9, 3.8662147377000427`*^9}, {3.866292075994845*^9, 
  3.8662920768338304`*^9}},
 CellLabel->
  "In[458]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["59"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8662919840356183`*^9, {3.8662920682076383`*^9, 3.8662920784322667`*^9}, 
   3.8663886555972595`*^9, 3.86646392906704*^9, {3.8665388500637093`*^9, 
   3.8665388670505986`*^9}, 3.866644110104392*^9, 3.8673174047171297`*^9, 
   3.867326468240781*^9, 3.867399455741047*^9, 3.868202372290273*^9, 
   3.8682024383508224`*^9, 3.8682615524458866`*^9, 3.868352763304532*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"678407b1-5a32-4f31-9d63-de9b2873c40b"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.866389300634723*^9},
 CellLabel->
  "In[459]:=",ExpressionUUID->"0cca8605-560d-47d0-8fde-bac5138ff3fc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Construct the Generic Mod-Distinguished ",
 Cell[BoxData[
  FormBox["O", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5c755da9-3865-4986-8afa-4e1fb13e9623"],
 "-Border Basis"
}], "Section",
 CellChangeTimes->{{3.868261696754896*^9, 3.868261699987523*^9}, {
  3.8682618634410405`*^9, 
  3.8682618855551133`*^9}},ExpressionUUID->"1e9f77b6-1930-43ee-873b-\
afeafb16e076"],

Cell[TextData[{
 "Here we construct the generic mod-distinguished ",
 Cell[BoxData[
  FormBox["O", TraditionalForm]],ExpressionUUID->
  "2926dd69-f17e-4b92-bbcb-11307f195a23"],
 "-border basis using an implementation of the algorithm described in section \
4 of the ",
 StyleBox["More elementary components",
  FontSlant->"Italic"],
 " paper.  We then check that this is indeed a border basis.  The functions \
used here are defined in the notebook ",
 StyleBox["utilGenModConstr",
  FontWeight->"Bold"],
 " (or \[OpenCurlyDoubleQuote]utilities for Generic Modification construction\
\[CloseCurlyDoubleQuote]).  References are given to sections ",
 StyleBox["More elementary components of the Hilbert scheme of points ",
  FontSlant->"Italic"],
 " (abbreviated ",
 StyleBox["MELC",
  FontSlant->"Italic"],
 ") where the objects being constructed are defined."
}], "Text",
 CellChangeTimes->{{3.8682618931450577`*^9, 3.868261953409588*^9}, {
  3.868261987296833*^9, 3.8682621876798143`*^9}, {3.8682776302687187`*^9, 
  3.868277787254228*^9}, {3.8693225488890443`*^9, 
  3.8693225579211187`*^9}},ExpressionUUID->"612ef4e0-d709-4df4-858d-\
54c3fdcfdd1f"],

Cell[TextData[{
 "We first form the list of all non-basis monomials ",
 Cell[BoxData[
  FormBox[
   StyleBox["N",
    FontFamily->"Monotype Corsiva",
    FontSize->16,
    FontWeight->"Normal"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f33f6868-1e0a-4757-a22b-12e2eb0e9dd6"],
 " (",
 StyleBox["MELC",
  FontSlant->"Italic"],
 ", section 3.1) of degree ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d", ",", " ", 
    RowBox[{"r", "<=", "d", "<=", 
     RowBox[{"s", "+", "1"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d2d4519d-c49c-4f3c-abd6-d6d9d967aded"],
 "."
}], "Text",
 CellChangeTimes->{{3.868262204334753*^9, 3.8682622162146244`*^9}, {
  3.8682622747500916`*^9, 3.86826234387825*^9}, {3.868277798050401*^9, 
  3.8682778038657904`*^9}, {3.8682778431441517`*^9, 
  3.8682778437066355`*^9}},ExpressionUUID->"bc5de449-2357-4d00-9685-\
8126c5b9a247"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"basis", ",", " ", "varList"}], "}"}]], "Input",
 CellChangeTimes->{{3.868262377109543*^9, 3.868262392774175*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"6a16121c-5241-494b-89d7-42ac3ab3f273"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"], ",", 
     SubscriptBox["x", "5"], ",", 
     SubsuperscriptBox["x", "4", "2"], ",", 
     RowBox[{
      SubscriptBox["x", "4"], " ", 
      SubscriptBox["x", "5"]}], ",", 
     SubsuperscriptBox["x", "5", "2"], ",", 
     SubsuperscriptBox["x", "4", "3"], ",", 
     RowBox[{
      SubsuperscriptBox["x", "4", "2"], " ", 
      SubscriptBox["x", "5"]}], ",", 
     RowBox[{
      SubscriptBox["x", "4"], " ", 
      SubsuperscriptBox["x", "5", "2"]}], ",", 
     SubsuperscriptBox["x", "5", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"], ",", 
     SubscriptBox["x", "5"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8682623932001867`*^9, 3.868352777984355*^9},
 CellLabel->
  "Out[460]=",ExpressionUUID->"7e97bebe-a232-4e4c-aebb-1ba63355dc11"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonBasisMonLst", "=", 
   RowBox[{"makeNonBasisMonLst", "[", 
    RowBox[{
     RowBox[{"n", "=", "5"}], ",", 
     RowBox[{"s", "=", "3"}], ",", "basis", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.854638417825179*^9, 3.854638472299428*^9}, {
  3.868262354687276*^9, 3.86826235539701*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"e5b5227b-0391-4113-bc7e-af288040ce3c"],

Cell[CellGroupData[{

Cell[BoxData["nonBasisMonLst"], "Input",
 CellChangeTimes->{{3.86826270235397*^9, 3.8682627055717444`*^9}},
 CellLabel->
  "In[462]:=",ExpressionUUID->"4207de08-062c-4466-b159-7b6d1ace9300"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "1", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "2", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.868262705922919*^9, 3.868352798754239*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"73ac3cf3-2841-4900-8f12-c412ed569b72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "nonBasisMonLst", "]"}]], "Input",
 CellChangeTimes->{{3.8682627109911995`*^9, 3.868262716099791*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"97d72c54-21d0-4243-a5e3-a07ae3f0e084"],

Cell[BoxData["113"], "Output",
 CellChangeTimes->{3.86826271707983*^9, 3.8683528034302063`*^9},
 CellLabel->
  "Out[463]=",ExpressionUUID->"917fa9cc-4e1d-4973-b75b-d5930a9329c9"]
}, Open  ]],

Cell[TextData[{
 "Now we construct the \[OpenCurlyDoubleQuote]full\[CloseCurlyDoubleQuote] \
generic distinguished basis ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["G",
     FontFamily->"Monotype Corsiva",
     FontSize->16,
     FontWeight->"Normal"], 
    RowBox[{" ", "+"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5f3ee958-4b6b-4f9d-9212-db4dbde1c7d0"],
 " (MELC, section 3.3) which is (up to re-ordering) obtained by appending  \
every ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "\[Element]", 
    RowBox[{
     StyleBox["N",
      FontFamily->"Monotype Corsiva",
      FontSize->16,
      FontWeight->"Normal"], 
     StyleBox["\\",
      FontFamily->"Monotype Corsiva",
      FontSize->16,
      FontWeight->"Normal"], 
     StyleBox[" ",
      FontFamily->"Monotype Corsiva",
      FontSize->16,
      FontWeight->"Normal"], 
     StyleBox["LM",
      FontFamily->"Source Code Pro",
      FontSize->14]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d2703b12-5829-4ddb-9110-269679e8b350"],
 " to ",
 Cell[BoxData[
  FormBox[
   StyleBox["G",
    FontFamily->"Monotype Corsiva",
    FontSize->16,
    FontWeight->"Normal"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5c562f51-dcc1-4735-9e4e-e49a4beb5263"],
 "."
}], "Text",
 CellChangeTimes->{{3.8682624088202567`*^9, 3.868262510276466*^9}, {
  3.8682768466967926`*^9, 3.8682768914120336`*^9}, {3.868277004414791*^9, 
  3.8682770179164505`*^9}, {3.86827736979677*^9, 3.868277442533697*^9}, {
  3.8682778765868073`*^9, 
  3.8682779847605743`*^9}},ExpressionUUID->"c9cee721-ff80-4e85-b0c9-\
56585cf40d87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"LM", ",", "TM"}], "}"}]], "Input",
 CellChangeTimes->{{3.8682625488193464`*^9, 3.868262552020405*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"db3fcbb5-270c-487a-87a5-1561eed14ab9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], ",", 
     RowBox[{
      SubscriptBox["x", "1"], " ", 
      SubscriptBox["x", "2"]}], ",", 
     RowBox[{
      SubscriptBox["x", "1"], " ", 
      SubscriptBox["x", "3"]}], ",", 
     RowBox[{
      SubscriptBox["x", "1"], " ", 
      SubscriptBox["x", "4"]}], ",", 
     RowBox[{
      SubscriptBox["x", "1"], " ", 
      SubscriptBox["x", "5"]}], ",", 
     SubsuperscriptBox["x", "2", "2"], ",", 
     RowBox[{
      SubscriptBox["x", "2"], " ", 
      SubscriptBox["x", "3"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], " ", 
      SubscriptBox["x", "4"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], " ", 
      SubscriptBox["x", "5"]}], ",", 
     SubsuperscriptBox["x", "3", "2"], ",", 
     RowBox[{
      SubscriptBox["x", "3"], " ", 
      SubscriptBox["x", "4"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], " ", 
      SubscriptBox["x", "5"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], ",", 
     RowBox[{
      SubsuperscriptBox["x", "4", "2"], " ", 
      SubscriptBox["x", "5"]}], ",", 
     RowBox[{
      SubscriptBox["x", "4"], " ", 
      SubsuperscriptBox["x", "5", "2"]}], ",", 
     SubsuperscriptBox["x", "5", "3"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8682625529327927`*^9, 3.8683528109058447`*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"caf2aa22-e899-4a1b-a41a-d2413dc5b337"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"GPlus", "=", 
   RowBox[{"makeFullGenericDistinguishedIdealBasis", "[", 
    RowBox[{
    "basis", ",", "nonBasisMonLst", ",", "bdry", ",", "LM", ",", "TM"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868278024711827*^9, 3.8682780496303234`*^9}, {
  3.868352847875311*^9, 3.868352856703956*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"6480f668-776c-430f-aa75-fc86144fdb05"],

Cell[CellGroupData[{

Cell[BoxData["GPlus"], "Input",
 CellChangeTimes->{{3.8682780965545807`*^9, 3.8682780983444247`*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"b38a4ec1-3e12-4cae-8f78-119c1e30ec4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "1"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "2"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "3"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "3"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "3"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "3"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "4"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["CC", 
       RowBox[{"{", 
        RowBox[{"10", ",", "5"}], "}"}]]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "5"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "6"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "6"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "6"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "6"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "7"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "7"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "7"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "7"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "8"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["CC", 
       RowBox[{"{", 
        RowBox[{"10", ",", "9"}], "}"}]]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "9"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "10"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "10"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "10"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "10"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "11"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["CC", 
       RowBox[{"{", 
        RowBox[{"10", ",", "12"}], "}"}]]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "1", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "2", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.8682780986792974`*^9, 3.8683528214612207`*^9, 
  3.86835286269945*^9},
 CellLabel->
  "Out[468]=",ExpressionUUID->"97f8bdac-2226-49a5-b7f4-370d2ad0e76c"]
}, Open  ]],

Cell[TextData[{
 "Next we construct the full generic mod-distinguished basis ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox[
     RowBox[{"MG", " "}],
     FontFamily->"Monotype Corsiva",
     FontSize->16,
     FontWeight->"Normal",
     FontSlant->"Italic"], "+"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6dfd528c-37a7-4fb6-a627-d49c0847695b"],
 " (",
 StyleBox["MELC",
  FontSlant->"Italic"],
 ", section 4.)  This uses our implementation of the algorithm summarized in \
(",
 StyleBox["MELC",
  FontSlant->"Italic"],
 ", section 4.2)."
}], "Text",
 CellChangeTimes->{{3.8682775779390097`*^9, 3.8682775830794916`*^9}, {
  3.868277616870365*^9, 3.8682776186077614`*^9}, {3.868278208441936*^9, 
  3.8682782807702103`*^9}, {3.8682783743256984`*^9, 3.868278394543827*^9}, {
  3.8682784328844695`*^9, 3.868278449674549*^9}, {3.868279047705426*^9, 
  3.868279047705426*^9}},ExpressionUUID->"21f07c82-f2a3-4974-8991-\
062d781b6473"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullCompleteGMBasis", "=", 
   RowBox[{"makeGenericModification", "[", 
    RowBox[{
     RowBox[{"fullBasisToModify", "=", "GPlus"}], ",", 
     RowBox[{"keyMonLst", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], 
         SubscriptBox["x", "5"]}], ",", 
        RowBox[{
         SubscriptBox["x", "2"], 
         SubscriptBox["x", "5"]}], ",", 
        RowBox[{
         SubscriptBox["x", "3"], 
         SubscriptBox["x", "5"]}]}], "}"}]}], ",", "basis", ",", 
     RowBox[{"r", "=", "2"}], ",", 
     RowBox[{"s", "=", "3"}], ",", "varList", ",", "LM", ",", "TM"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.8546382738210015`*^9, 3.854638283916871*^9}, {
  3.8546383234202843`*^9, 3.8546384023406243`*^9}, {3.8546385230165*^9, 
  3.854638526163782*^9}, {3.858784708589965*^9, 3.8587847111990833`*^9}, {
  3.8587874202596235`*^9, 3.858787430000549*^9}, {3.8682032779452467`*^9, 
  3.86820335377549*^9}, {3.868203830309183*^9, 3.8682038308421774`*^9}, {
  3.8682787085382013`*^9, 3.868278709738039*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"b18d084b-96ba-47dc-bc7b-97b60c07899c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "fullCompleteGMBasis", "]"}]], "Input",
 CellChangeTimes->{{3.868262594171815*^9, 3.868262609230174*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"01aaefbb-fd11-4a73-b872-26056d204d5e"],

Cell[BoxData["113"], "Output",
 CellChangeTimes->{3.868262610136235*^9, 3.8682786615419235`*^9, 
  3.8682787153793526`*^9, 3.8683528789031005`*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"2e42ac23-a35a-4b9a-95a1-e178fa4d7766"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["fullCompleteGMBasis"], "Input",
 CellChangeTimes->{{3.8682787505308795`*^9, 3.8682787573724947`*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"42212a9b-792f-4394-8cf9-5f8714c8f4af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "1"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "4"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "5"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "2"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "8"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "9"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "3"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "3"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "3"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "3"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "11"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "4"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["CC", 
       RowBox[{"{", 
        RowBox[{"10", ",", "5"}], "}"}]]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "5"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "6"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "6"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "6"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "6"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "8"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "9"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "7"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "7"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "7"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "7"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "11"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "8"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["CC", 
       RowBox[{"{", 
        RowBox[{"10", ",", "9"}], "}"}]]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "9"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "10"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "10"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "10"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "10"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "11"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "11"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["CC", 
       RowBox[{"{", 
        RowBox[{"10", ",", "12"}], "}"}]]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "3"]}], "+", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "3"]}], "+", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "3"]}], "+", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   SubsuperscriptBox["x", "1", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "2", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.8682787579662247`*^9, 3.868352882919716*^9},
 CellLabel->
  "Out[471]=",ExpressionUUID->"e17c5e17-7a16-4869-b449-5f3826bfdf46"]
}, Open  ]],

Cell[TextData[{
 "Next we extract the generic mod-distinguished ",
 Cell[BoxData[
  FormBox["O", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9e987016-1c57-4dd1-8f1e-d92f0c86f0a2"],
 "-border basis ",
 Cell[BoxData[
  FormBox[
   StyleBox["MG",
    FontFamily->"Monotype Corsiva",
    FontSize->16,
    FontWeight->"Normal",
    FontSlant->"Italic"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3aad5de4-8ede-4773-ab98-6ce995015c85"],
 " by removing the generators of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["MG",
     FontFamily->"Monotype Corsiva",
     FontSize->16,
     FontWeight->"Normal",
     FontSlant->"Italic"], 
    RowBox[{" ", "+"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "87a8f7ec-c9b4-4e23-9628-70fa0fb8e48f"],
 " that correspond to non-basis monomials in ",
 Cell[BoxData[
  FormBox[
   StyleBox["N",
    FontFamily->"Monotype Corsiva",
    FontSize->16,
    FontWeight->"Normal"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d62dcd44-9714-4ff8-8ed0-8ffebd672cfa"],
 "."
}], "Text",
 CellChangeTimes->{{3.8682788430871572`*^9, 3.8682789058221273`*^9}, {
  3.8682789400547576`*^9, 3.868279038315089*^9}, {3.868279083063717*^9, 
  3.868279117906583*^9}, {3.868279149234983*^9, 
  3.8682791541723166`*^9}},ExpressionUUID->"d68ea400-1d9c-474c-8967-\
b5726b5ab9c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"genModBorBasis", "=", 
   RowBox[{"extractBorderBasis", "[", 
    RowBox[{"fullCompleteGMBasis", ",", "nonBasisMonLst", ",", "bdry"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8544562681085854`*^9, 3.854456297539431*^9}, {
  3.8546295189204617`*^9, 3.854629520382572*^9}, {3.8682791669319677`*^9, 
  3.868279178260071*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"400b7c21-0c08-4acb-999b-39921e541e03"],

Cell[CellGroupData[{

Cell[BoxData["genModBorBasis"], "Input",
 CellChangeTimes->{{3.8682806182169495`*^9, 3.868280622279333*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"4f7c171e-c7f9-4eb7-aa8f-14a38873cee3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "1"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "4"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "5"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "2"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "8"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "9"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "3"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "3"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "3"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "3"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "11"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "4"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "4"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["CC", 
       RowBox[{"{", 
        RowBox[{"10", ",", "5"}], "}"}]]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "5"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "5"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "6"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "6"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "6"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "6"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "8"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "9"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "7"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "7"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "7"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "7"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "11"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "8"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "8"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["CC", 
       RowBox[{"{", 
        RowBox[{"10", ",", "9"}], "}"}]]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "9"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "9"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "10"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "10"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "10"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "10"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "11"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "2"]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"10", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "11"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "11"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["CC", 
       RowBox[{"{", 
        RowBox[{"10", ",", "12"}], "}"}]]}], " ", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"11", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"12", ",", "12"}], "}"}]], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["CC", 
      RowBox[{"{", 
       RowBox[{"13", ",", "12"}], "}"}]], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["\[Theta]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.868280622705448*^9, 3.8683529067989683`*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"817afa5f-73b7-48a7-a930-c5099e46abbe"]
}, Open  ]],

Cell[TextData[{
 "Finally, we check that ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"MG", " "}],
    FontFamily->"Monotype Corsiva",
    FontSize->16,
    FontWeight->"Normal",
    FontSlant->"Italic"], TraditionalForm]],ExpressionUUID->
  "665000df-04f1-42df-bb27-cf9288035179"],
 "= genModBorBasis is genuinely a border basis by verifying that for each \
neighbor pair ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", 
     SubscriptBox["j", "1"]], ",", " ", 
    SubscriptBox["b", 
     SubscriptBox["j", "2"]]}], TraditionalForm]],ExpressionUUID->
  "6c9b8362-2b40-49c4-bb63-a6f42c0908d2"],
 " of boundary monomials satisfying ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["x", 
      SubscriptBox["k", "1"]], "\[CenterDot]", 
     SubscriptBox["b", 
      SubscriptBox["j", "1"]]}], "=", 
    RowBox[{
     SubscriptBox["x", 
      SubscriptBox["k", "2"]], "\[CenterDot]", 
     SubscriptBox["b", 
      SubscriptBox["j", "2"]]}]}], TraditionalForm]],ExpressionUUID->
  "ab087528-a71d-4db4-bfab-28a4a701d1a8"],
 ", we have that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", 
        SubscriptBox["k", "1"]], "\[CenterDot]", 
       RowBox[{
        StyleBox["MG",
         FontFamily->"Monotype Corsiva",
         FontSize->16,
         FontWeight->"Normal",
         FontSlant->"Italic"], "[", 
        RowBox[{"[", 
         SubscriptBox["j", "1"], "]"}], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["x", 
        SubscriptBox["k", "2"]], "\[CenterDot]", 
       RowBox[{
        StyleBox["MG",
         FontFamily->"Monotype Corsiva",
         FontSize->16,
         FontWeight->"Normal",
         FontSlant->"Italic"], "[", 
        RowBox[{"[", 
         SubscriptBox["j", "2"], "]"}], "]"}]}]}], ")"}], " ", "->", " ", 
    RowBox[{"0", "  ", 
     RowBox[{"(", 
      RowBox[{"modulo", " ", 
       StyleBox["MG",
        FontFamily->"Monotype Corsiva",
        FontSize->16,
        FontWeight->"Normal",
        FontSlant->"Italic"]}], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "faa7940e-44d9-45a9-9c9e-e5d706d3d90e"],
 ".  To do this, we first need to compute a basis of the neighbor syzygies of \
the boundary monomials; for this we use the function ",
 StyleBox["makeLinearSyzygies ",
  FontWeight->"Bold"],
 "in the ",
 StyleBox["utility functions",
  FontWeight->"Bold"],
 " notebook:"
}], "Text",
 CellChangeTimes->{{3.868279227086692*^9, 3.8682792333678083`*^9}, {
  3.8682793491784267`*^9, 3.8682793714900217`*^9}, {3.868279402163293*^9, 
  3.8682795861869135`*^9}, {3.868279646108058*^9, 3.8682797979802756`*^9}, {
  3.868279862391663*^9, 3.8682799061008453`*^9}, {3.868279971750132*^9, 
  3.868280018715001*^9}, {3.868280371739709*^9, 3.8682804079762616`*^9}, {
  3.868353344105402*^9, 
  3.868353348689536*^9}},ExpressionUUID->"6d64fbba-e4dc-45db-8e8c-\
7acaee134070"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nbrSyzOfBdryMons", "=", 
   RowBox[{"makeLinearSyzygies", "[", 
    RowBox[{"bdry", ",", "bdry", ",", "varList"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868280024199211*^9, 3.8682800476450863`*^9}, 
   3.868280079990511*^9},
 CellLabel->
  "In[474]:=",ExpressionUUID->"04a19feb-a0f7-4fee-bca9-f362b92c46ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "nbrSyzOfBdryMons", "]"}]], "Input",
 CellChangeTimes->{{3.868280086943409*^9, 3.868280094400114*^9}},
 CellLabel->
  "In[475]:=",ExpressionUUID->"b0e2271c-76c5-4bd0-9033-e04ebdc0706d"],

Cell[BoxData["105"], "Output",
 CellChangeTimes->{3.8682800958688*^9, 3.868352923782278*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"1ef5758a-6a91-4e75-8f22-b33b73505e3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["bdry"], "Input",
 CellChangeTimes->{{3.868279806651883*^9, 3.868279819859974*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"d8455e62-1864-4e71-a005-2155b3f42c6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.868279812026718*^9, 3.868279820625555*^9}, 
   3.868352927828205*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"d735e59e-c860-47a6-815c-f9e7d87341b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nbrSyzOfBdryMons", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8682800984353046`*^9, 3.868280105749211*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"4ae3330b-3f30-4177-9bba-cef6ee22f62d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   SubscriptBox["x", "5"], ",", 
   RowBox[{"-", 
    SubscriptBox["x", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8682801061710725`*^9, 3.868352977417033*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"bbc23430-2ad1-4dba-957d-06fd996e3056"]
}, Open  ]],

Cell["\<\
One can eyeball that this is a neighbor syzygy of the last two boundary \
monomials.  We can verify that every element of the array nbrSyzOfBdryMons is \
a syzygy of bdry with the following computation:\
\>", "Text",
 CellChangeTimes->{{3.8682801253017073`*^9, 3.8682801827991285`*^9}, {
  3.8682876270913963`*^9, 
  3.8682876503222446`*^9}},ExpressionUUID->"ccc4a02e-688a-4897-86ee-\
3f20a37b62ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"nbrSyzOfBdryMons", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", "bdry"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "nbrSyzOfBdryMons", "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8682801877208385`*^9, 3.8682802387480893`*^9}, {
  3.868352992938018*^9, 3.8683529962499866`*^9}},
 CellLabel->
  "In[479]:=",ExpressionUUID->"f4a69dd4-f4d3-4ec8-ab0d-03bf02d21808"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.86828023988178*^9, 3.868352997349594*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"68aa8a99-13a5-4a20-b645-d19260385050"]
}, Open  ]],

Cell[TextData[{
 "Finally we verify that for every neighbor syzygy, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", 
        SubscriptBox["k", "1"]], "\[CenterDot]", 
       RowBox[{
        StyleBox["MG",
         FontFamily->"Monotype Corsiva",
         FontSize->16,
         FontWeight->"Normal",
         FontSlant->"Italic"], "[", 
        RowBox[{"[", 
         SubscriptBox["j", "1"], "]"}], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["x", 
        SubscriptBox["k", "2"]], "\[CenterDot]", 
       RowBox[{
        StyleBox["MG",
         FontFamily->"Monotype Corsiva",
         FontSize->16,
         FontWeight->"Normal",
         FontSlant->"Italic"], "[", 
        RowBox[{"[", 
         SubscriptBox["j", "2"], "]"}], "]"}]}]}], ")"}], " ", "->", " ", 
    RowBox[{"0", "  ", 
     RowBox[{"(", 
      RowBox[{"modulo", " ", 
       StyleBox["MG",
        FontFamily->"Monotype Corsiva",
        FontSize->16,
        FontWeight->"Normal",
        FontSlant->"Italic"]}], ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a07cf329-502b-4fef-9cc0-04c6e495e434"],
 " using the function ",
 StyleBox["reducePoly",
  FontWeight->"Bold"],
 " which is in the ",
 StyleBox["utility functions",
  FontWeight->"Bold"],
 " notebook."
}], "Text",
 CellChangeTimes->{{3.868280262536803*^9, 3.8682803627868624`*^9}, {
  3.868280915646556*^9, 3.868280955663513*^9}, {3.868287676899212*^9, 
  3.868287700354858*^9}},ExpressionUUID->"0fa41dcb-b00c-4e88-9b26-\
11013e98d823"],

Cell[BoxData[
 RowBox[{"reducePoly", "[", 
  RowBox[{"poly_", ",", "bdry_", ",", "borBasis_", ",", "varList_"}], 
  "]"}]], "Input",ExpressionUUID->"c6e5f269-498e-49fd-9f0c-5e6263daafa2"],

Cell[TextData[{
 "The following expression should return ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", "0", "}"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5c77d935-fcfe-4185-b526-54fbb2cf6c21"],
 " if genModBorBasis is indeed an ",
 Cell[BoxData[
  FormBox["O", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3355fb8f-6708-4350-9341-bb4599da5b97"],
 "-border basis."
}], "Text",
 CellChangeTimes->{{3.8682834006793394`*^9, 
  3.8682834456888685`*^9}},ExpressionUUID->"0675a98c-be33-49d4-9c85-\
6891767faf3b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"reducePoly", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"nbrSyzOfBdryMons", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ".", "genModBorBasis"}], ",", "bdry",
        ",", "genModBorBasis", ",", "varList"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "nbrSyzOfBdryMons", "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8682828941257954`*^9, 3.8682829313518343`*^9}, {
  3.8682831525974846`*^9, 3.86828316785188*^9}, {3.868283203206915*^9, 
  3.868283332999344*^9}, {3.8682834873043547`*^9, 3.8682835786017632`*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"c1fcda45-0d36-40b5-85e9-a0b30feff4a1"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.8682833157268977`*^9, 3.8682833341086845`*^9}, 
   3.8682834512199492`*^9, 3.8682835935856743`*^9, 3.86835304461659*^9},
 CellLabel->
  "Out[480]=",ExpressionUUID->"003c4632-9dad-4305-94ff-e17a8ac63821"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{Automatic, -1300.5}, {Automatic, 9}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"787de324-09fd-4c88-b02c-b0620633439c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 879, 18, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1462, 42, 460, 10, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[1925, 54, 330, 7, 87, "Text",ExpressionUUID->"63a04368-addd-4997-a8b5-f4542122b8f3"],
Cell[2258, 63, 466, 14, 87, "Text",ExpressionUUID->"8ce48766-5b8a-46a0-ab86-12be7bab4f3c"],
Cell[CellGroupData[{
Cell[2749, 81, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3193, 91, 719, 15, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3915, 108, 1470, 26, 66, "Output",ExpressionUUID->"c4ae4379-6f58-44ef-ab27-3edca7f1f5ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5422, 139, 861, 14, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[6308, 157, 1735, 28, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[8046, 187, 3046, 54, 70, "Output",ExpressionUUID->"621d4b2b-ad2e-44c4-9537-01c0da04c375"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11129, 246, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[11372, 253, 2076, 29, 66, "Output",ExpressionUUID->"cebf70bf-d1fa-42dc-9536-5745d96a8f99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13485, 287, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[13757, 295, 4998, 137, 131, "Output",ExpressionUUID->"0658d31a-342e-41f3-a9f1-ffc7720774b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18792, 437, 319, 7, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[19114, 446, 1551, 23, 66, "Output",ExpressionUUID->"8017c2bb-2eac-42cc-8b7f-8756b4606ee8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20714, 475, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[20944, 482, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[21334, 492, 2868, 66, 70, "Output",ExpressionUUID->"b8bd40c7-313e-4d86-a402-2e8d7b08fc04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24239, 563, 2317, 35, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[26559, 600, 2934, 61, 70, "Output",ExpressionUUID->"407ae889-5252-44d6-975d-0d4ef2cc22e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29530, 666, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[29826, 674, 2307, 33, 66, "Output",ExpressionUUID->"b9d0b17b-04f9-4509-84ba-5497feee2730"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32170, 712, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[32511, 721, 2071, 37, 70, "Output",ExpressionUUID->"5e2db201-74c4-4735-a6a9-e5d9d8e26730"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34619, 763, 2342, 36, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[36964, 801, 1657, 30, 70, "Output",ExpressionUUID->"b92e60d3-616e-4a69-b68f-026ed9363d53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38658, 836, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[38978, 844, 1668, 24, 66, "Output",ExpressionUUID->"96d34dac-50e9-4f97-aacc-c55954840748"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40695, 874, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[41141, 882, 603, 12, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[CellGroupData[{
Cell[41769, 898, 387, 8, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[42159, 908, 5090, 131, 131, "Output",ExpressionUUID->"20c760a0-251c-45e5-b733-e5ede7f1a8a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47286, 1044, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[47550, 1051, 2460, 35, 66, "Output",ExpressionUUID->"0852daa0-3799-4e16-8a06-475a16665aed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50047, 1091, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[50466, 1100, 1843, 27, 66, "Output",ExpressionUUID->"be741330-c315-446c-8e9e-edc27eda05d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52346, 1132, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[52804, 1144, 1133, 17, 33, "Print",ExpressionUUID->"4445ec4a-ba8b-41db-b945-92c31408982c"],
Cell[53940, 1163, 1363, 23, 33, "Print",ExpressionUUID->"bd75c7e9-fedd-4d40-90ee-d6683514d4c0"],
Cell[55306, 1188, 1130, 17, 33, "Print",ExpressionUUID->"79e86d91-6f0b-49eb-ab96-3c11f4836ac9"]
}, Open  ]],
Cell[56451, 1208, 1134, 17, 66, "Output",ExpressionUUID->"42efc2db-c71e-4c67-adf9-61537233ddcf"]
}, Open  ]],
Cell[57600, 1228, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"],
Cell[CellGroupData[{
Cell[58060, 1241, 424, 10, 67, "Subsubsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[58487, 1253, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[58905, 1267, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[59252, 1277, 1491, 22, 66, "Output",ExpressionUUID->"0e828644-acd2-4b9c-a4d4-ce27e340d530"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60780, 1304, 227, 4, 42, "Input",ExpressionUUID->"2180eee1-85cd-4e43-9671-b8e922bcb6f2"],
Cell[61010, 1310, 476, 7, 66, "Output",ExpressionUUID->"d8bae1c7-427c-467f-ad79-20c882e8261e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61523, 1322, 328, 7, 42, "Input",ExpressionUUID->"ef3548f3-592b-4888-a863-3b5f1f315a17"],
Cell[61854, 1331, 475, 7, 66, "Output",ExpressionUUID->"06f4b1e7-2d2f-4975-9efc-1fa93e5f5113"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62366, 1343, 970, 23, 42, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[63339, 1368, 891, 14, 66, "Output",ExpressionUUID->"7255915c-df70-4659-8063-eff8f39cb396"]
}, Open  ]],
Cell[64245, 1385, 730, 20, 87, "Text",ExpressionUUID->"7d08d693-bb95-4ac1-a9c7-df44c62f9b4e"],
Cell[CellGroupData[{
Cell[65000, 1409, 1051, 25, 42, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[66054, 1436, 947, 14, 66, "Output",ExpressionUUID->"678407b1-5a32-4f31-9d63-de9b2873c40b"]
}, Open  ]],
Cell[67016, 1453, 152, 3, 42, "Input",ExpressionUUID->"0cca8605-560d-47d0-8fde-bac5138ff3fc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67229, 1463, 410, 11, 100, "Section",ExpressionUUID->"1e9f77b6-1930-43ee-873b-afeafb16e076"],
Cell[67642, 1476, 1151, 26, 190, "Text",ExpressionUUID->"612ef4e0-d709-4df4-858d-54c3fdcfdd1f"],
Cell[68796, 1504, 909, 27, 52, "Text",ExpressionUUID->"bc5de449-2357-4d00-9685-8126c5b9a247"],
Cell[CellGroupData[{
Cell[69730, 1535, 236, 5, 42, "Input",ExpressionUUID->"6a16121c-5241-494b-89d7-42ac3ab3f273"],
Cell[69969, 1542, 1104, 32, 70, "Output",ExpressionUUID->"7e97bebe-a232-4e4c-aebb-1ba63355dc11"]
}, Open  ]],
Cell[71088, 1577, 433, 11, 42, "Input",ExpressionUUID->"e5b5227b-0391-4113-bc7e-af288040ce3c"],
Cell[CellGroupData[{
Cell[71546, 1592, 190, 3, 42, "Input",ExpressionUUID->"4207de08-062c-4466-b159-7b6d1ace9300"],
Cell[71739, 1597, 11617, 372, 275, "Output",ExpressionUUID->"73ac3cf3-2841-4900-8f12-c412ed569b72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83393, 1974, 223, 4, 42, "Input",ExpressionUUID->"97d72c54-21d0-4243-a5e3-a07ae3f0e084"],
Cell[83619, 1980, 178, 3, 66, "Output",ExpressionUUID->"917fa9cc-4e1d-4973-b75b-d5930a9329c9"]
}, Open  ]],
Cell[83812, 1986, 1663, 52, 88, "Text",ExpressionUUID->"c9cee721-ff80-4e85-b0c9-56585cf40d87"],
Cell[CellGroupData[{
Cell[85500, 2042, 225, 5, 42, "Input",ExpressionUUID->"db3fcbb5-270c-487a-87a5-1561eed14ab9"],
Cell[85728, 2049, 1495, 47, 70, "Output",ExpressionUUID->"caf2aa22-e899-4a1b-a41a-d2413dc5b337"]
}, Open  ]],
Cell[87238, 2099, 424, 10, 42, "Input",ExpressionUUID->"6480f668-776c-430f-aa75-fc86144fdb05"],
Cell[CellGroupData[{
Cell[87687, 2113, 184, 3, 42, "Input",ExpressionUUID->"b38a4ec1-3e12-4cae-8f78-119c1e30ec4c"],
Cell[87874, 2118, 20063, 652, 549, "Output",ExpressionUUID->"97f8bdac-2226-49a5-b7f4-370d2ad0e76c"]
}, Open  ]],
Cell[107952, 2773, 971, 27, 88, "Text",ExpressionUUID->"21f07c82-f2a3-4974-8991-062d781b6473"],
Cell[108926, 2802, 1178, 28, 71, "Input",ExpressionUUID->"b18d084b-96ba-47dc-bc7b-97b60c07899c"],
Cell[CellGroupData[{
Cell[110129, 2834, 226, 4, 42, "Input",ExpressionUUID->"01aaefbb-fd11-4a73-b872-26056d204d5e"],
Cell[110358, 2840, 230, 4, 66, "Output",ExpressionUUID->"2e42ac23-a35a-4b9a-95a1-e178fa4d7766"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110625, 2849, 198, 3, 42, "Input",ExpressionUUID->"42212a9b-792f-4394-8cf9-5f8714c8f4af"],
Cell[110826, 2854, 71847, 2273, 1692, "Output",ExpressionUUID->"e17c5e17-7a16-4869-b449-5f3826bfdf46"]
}, Open  ]],
Cell[182688, 5130, 1404, 43, 88, "Text",ExpressionUUID->"d68ea400-1d9c-474c-8967-b5726b5ab9c2"],
Cell[184095, 5175, 453, 10, 42, "Input",ExpressionUUID->"400b7c21-0c08-4acb-999b-39921e541e03"],
Cell[CellGroupData[{
Cell[184573, 5189, 191, 3, 42, "Input",ExpressionUUID->"4f7c171e-c7f9-4eb7-aa8f-14a38873cee3"],
Cell[184767, 5194, 35386, 1141, 906, "Output",ExpressionUUID->"817afa5f-73b7-48a7-a930-c5099e46abbe"]
}, Open  ]],
Cell[220168, 6338, 2923, 89, 159, "Text",ExpressionUUID->"6d64fbba-e4dc-45db-8e8c-7acaee134070"],
Cell[223094, 6429, 352, 8, 42, "Input",ExpressionUUID->"04a19feb-a0f7-4fee-bca9-f362b92c46ec"],
Cell[CellGroupData[{
Cell[223471, 6441, 223, 4, 42, "Input",ExpressionUUID->"b0e2271c-76c5-4bd0-9033-e04ebdc0706d"],
Cell[223697, 6447, 175, 3, 66, "Output",ExpressionUUID->"1ef5758a-6a91-4e75-8f22-b33b73505e3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223909, 6455, 179, 3, 42, "Input",ExpressionUUID->"d8455e62-1864-4e71-a005-2155b3f42c6d"],
Cell[224091, 6460, 3675, 119, 131, "Output",ExpressionUUID->"d735e59e-c860-47a6-815c-f9e7d87341b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227803, 6584, 243, 5, 42, "Input",ExpressionUUID->"4ae3330b-3f30-4177-9bba-cef6ee22f62d"],
Cell[228049, 6591, 667, 13, 66, "Output",ExpressionUUID->"bbc23430-2ad1-4dba-957d-06fd996e3056"]
}, Open  ]],
Cell[228731, 6607, 409, 8, 87, "Text",ExpressionUUID->"ccc4a02e-688a-4897-86ee-3f20a37b62ba"],
Cell[CellGroupData[{
Cell[229165, 6619, 546, 14, 42, "Input",ExpressionUUID->"f4a69dd4-f4d3-4ec8-ab0d-03bf02d21808"],
Cell[229714, 6635, 196, 4, 66, "Output",ExpressionUUID->"68aa8a99-13a5-4a20-b645-d19260385050"]
}, Open  ]],
Cell[229925, 6642, 1574, 50, 88, "Text",ExpressionUUID->"0fa41dcb-b00c-4e88-9b26-11013e98d823"],
Cell[231502, 6694, 187, 3, 43, "Input",ExpressionUUID->"c6e5f269-498e-49fd-9f0c-5e6263daafa2"],
Cell[231692, 6699, 558, 16, 52, "Text",ExpressionUUID->"0675a98c-be33-49d4-9c85-6891767faf3b"],
Cell[CellGroupData[{
Cell[232275, 6719, 815, 19, 100, "Input",ExpressionUUID->"c1fcda45-0d36-40b5-85e9-a0b30feff4a1"],
Cell[233093, 6740, 276, 5, 66, "Output",ExpressionUUID->"003c4632-9dad-4305-94ff-e17a8ac63821"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=_1,5,9,7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     71176,       1693]
NotebookOptionsPosition[     65027,       1575]
NotebookOutlinePosition[     65470,       1592]
CellTagsIndexPosition[     65427,       1589]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "9", ",", "7"}], ")"}], TraditionalForm]],
  ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 
  3.8662152347322817`*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 123.  \
The principal component has dimension 110.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 
  3.8662160229794817`*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.869322791129305*^9},ExpressionUUID->"7da16682-ebe0-49ec-a299-\
68b573e945ec"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}},
 CellLabel->
  "In[798]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.8671666151972094`*^9},
 CellLabel->
  "Out[799]=",ExpressionUUID->"6a9764d4-e95e-4b36-ac08-4bc5e7cc7af7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1, 5, 9, 7), \
and find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, {3.869322808400939*^9, 
   3.8693228103837996`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "9", ",", "7"}], "}"}], ",", "varList"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}},
 CellLabel->
  "In[800]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.867166620361889*^9},
 CellLabel->
  "Out[800]=",ExpressionUUID->"f4c61d42-a977-4d57-ba50-3a512ca82f8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[801]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8671666204445124`*^9},
 CellLabel->
  "Out[801]=",ExpressionUUID->"7f687233-6577-4e66-b1eb-135139449409"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[802]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeL0zewHuda8crx2Yd9FEB3MGyQkBKSNDgrsWb/2lWPf
JwH3yHWvHE8VCk+fAKQT/P8xPADSW2JZdmzZ8Mpxd5iE0FUgrRrPIn8HSDvf
kFlzD0gbeLXzam555cgn/LAeRM+auuA4iBb50eCuBaSTjIvuguhdl2IuuAHp
PUciDyltfeWYs53hiwqQzrQv/QOiNwQfeue77ZXjm+iSxU43XjlekZz4LAVI
7zFct5X31itHnhVXcu++euXo9PVDX9ymN45ldcufgejqPbGVUZvfOO6YoNcC
og26lj1W3PHGMUq0X1IJSE9aWHslY9cbR9eliYJcB944OvD+T+IB0ucCnuSD
6APLptwE0UlOwQq8QHpFxoVzZufeOIrcsks0B9J/2xKawPQR1X0gWuvUcz4L
IF3Sw5IDoiOCJ3zmuPDGEQD8LbqU
  "],
 CellLabel->
  "Out[802]=",ExpressionUUID->"ea47b528-52e5-449d-8e02-79cb344366e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[803]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["53"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeJnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIL3DsOFKxq43jtYJKYJcB944fjpWkcwDpB/EBxSA
6COGbLdAtM7d+wq8QHrifIPzZufeOHqVLks0B9J6oueaQPTRTf37QHSYRgS/
BZBelfW/HUQf+zzxM8eFN44ApdK7RQ==
  "],
 CellLabel->
  "Out[803]=",ExpressionUUID->"2c14c674-cd8b-41a7-b2ff-4e9e6bcdb5e8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[804]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.8671666254719124`*^9},
 CellLabel->
  "Out[804]=",ExpressionUUID->"3d4b231b-bf9e-4aee-8afc-5f7433d0c7b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "15"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}},
 CellLabel->
  "In[805]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, 3.8671666255651693`*^9},
 CellLabel->
  "Out[805]=",ExpressionUUID->"e36b6a5e-2082-47ba-9ef6-84b6f46d8b6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[806]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.8671666255774183`*^9},
 CellLabel->
  "Out[806]=",ExpressionUUID->"738bc12a-6da6-4479-a55b-ec32f47070ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[807]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.8671666255929418`*^9},
 CellLabel->
  "Out[807]=",ExpressionUUID->"c615601a-df2b-4c95-8086-0667268bb77a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "7"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}},
 CellLabel->
  "In[808]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8671666256092634`*^9},
 CellLabel->
  "Out[808]=",ExpressionUUID->"69d45c10-26f8-494a-9ed5-fe2dbfef621d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[809]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.867166625624442*^9},
 CellLabel->
  "Out[809]=",ExpressionUUID->"1e240071-754e-487b-acef-48b24e70eab8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
  3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
  3.6127984157490077`*^9}},
 CellLabel->
  "In[810]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "3"]}], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.580722845420351*^9, 3.581069915832409*^9, 
   3.5811831607636404`*^9, 3.58134624632602*^9, 3.5823058986912384`*^9, 
   3.58237237337467*^9, 3.582386811391014*^9, 3.5823887878642144`*^9, 
   3.5823890100706143`*^9, 3.582390405115999*^9, 3.5823905077327995`*^9, 
   3.582391719990599*^9, 3.582392732336999*^9, 3.582392853502199*^9, 
   3.584116844430608*^9, 3.584117759236392*^9, 3.584118498989993*^9, 
   3.5841187591392574`*^9, 3.5841194309575634`*^9, 3.584119580749724*^9, 
   3.584120652492194*^9, 3.584121623426818*^9, 3.5841216897272425`*^9, 
   3.584177795041011*^9, 3.5846282748796873`*^9, 3.5846327362407904`*^9, 
   3.5846328039291906`*^9, 3.5852409789951153`*^9, 3.6031140053899155`*^9, 
   3.603984122143571*^9, {3.6127983092166076`*^9, 3.6127983277806077`*^9}, 
   3.6127983580602074`*^9, 3.6127984186194077`*^9, {3.851613419164598*^9, 
   3.8516134479020495`*^9}, 3.8516140592903643`*^9, 3.85212926835569*^9, 
   3.852129329988427*^9, 3.854634856799121*^9, 3.854635338440177*^9, 
   3.855828664340494*^9, 3.858780318776095*^9, 3.8587853123894496`*^9, 
   3.858786062840376*^9, 3.8587866057283106`*^9, 3.866212371994252*^9, 
   3.8662124226705685`*^9, 3.8662127274157743`*^9, 3.8662132050032897`*^9, 
   3.8662134567752786`*^9, 3.866213943514704*^9, 3.8662146012990117`*^9, 
   3.8662157553438563`*^9, 3.86716663124798*^9},
 CellLabel->
  "Out[810]=",ExpressionUUID->"04655afd-567c-40b5-ab4c-0b6e66ba4294"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[811]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.8558286644738646`*^9, 3.858780318944276*^9, 
   3.858785316032518*^9, 3.858786066168987*^9, 3.8587866094393826`*^9, 
   3.866212375379508*^9, 3.866212425331274*^9, 3.8662127314951563`*^9, 
   3.8662132091376605`*^9, 3.866213460239953*^9, 3.866213946810812*^9, 
   3.8662146048336396`*^9, 3.866215758828968*^9, 3.867166631341267*^9},
 CellLabel->
  "Out[811]=",ExpressionUUID->"8fbc43cf-e2dc-467b-997d-f3acf29dfedd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[812]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.867166631525569*^9},
 CellLabel->
  "Out[812]=",ExpressionUUID->"88790d9e-6368-41a6-9d3c-80ac71b44def"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[813]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8671666316210146`*^9},
 CellLabel->
  "During evaluation of \
In[813]:=",ExpressionUUID->"8efb57f5-9b1e-45e1-9532-6345c7a64e8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "75", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "66", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 75, ") >= (numQ = ", 66, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8671666316281786`*^9},
 CellLabel->
  "During evaluation of \
In[813]:=",ExpressionUUID->"f76a0d56-5f8f-47f9-822d-5469e5414f2b"],

Cell[BoxData["\<\"The map \[CurlyTheta] is not surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8671666319720984`*^9},
 CellLabel->
  "During evaluation of \
In[813]:=",ExpressionUUID->"fc0a4fed-2c6b-41ce-a318-3af7af147c98"]
}, Open  ]],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.867166631979231*^9},
 CellLabel->
  "Out[813]=",ExpressionUUID->"22dd639a-30a0-440e-990f-751964befd5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[814]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[815]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[816]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["123"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoPo
O78E/3JceOMIAKfdtE0=
  "],
 CellLabel->
  "Out[816]=",ExpressionUUID->"610d5ab9-60c2-4d7c-adfe-753303336091"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "5"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "3"], "2"], 
      SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", "LM",
    ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}},
 CellLabel->
  "In[817]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8671666966277103`*^9},
 CellLabel->
  "Out[817]=",ExpressionUUID->"eea8ea27-b412-4da9-888c-34e00a4cdafe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "5"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "5"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "3"], "2"], 
       SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
  3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
  3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
  3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
  3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
  3.866214736817222*^9, 3.8662147377000427`*^9}},
 CellLabel->
  "In[818]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["123"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8671666966684647`*^9},
 CellLabel->
  "Out[818]=",ExpressionUUID->"50ecb710-221a-46ec-91ad-11e52d02e414"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "*", "n"}]], "Input",
 CellChangeTimes->{{3.8662147693171387`*^9, 3.866214772194056*^9}},
 CellLabel->
  "In[819]:=",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],

Cell[BoxData["110"], "Output",
 CellChangeTimes->{3.8662147729194965`*^9, 3.8662159498758745`*^9, 
  3.8671666967106*^9},
 CellLabel->
  "Out[819]=",ExpressionUUID->"903ddec2-8f7b-413a-a334-99acdece3500"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{Automatic, 18.75}, {Automatic, 34.5}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"eefa282d-1a6f-4c78-ae19-3b9a7247f1ad"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 828, 17, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1411, 41, 275, 6, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[1689, 49, 391, 13, 87, "Text",ExpressionUUID->"7da16682-ebe0-49ec-a299-68b573e945ec"],
Cell[CellGroupData[{
Cell[2105, 66, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[2549, 76, 719, 15, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3271, 93, 1155, 22, 66, "Output",ExpressionUUID->"6a9764d4-e95e-4b36-ac08-4bc5e7cc7af7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4463, 120, 807, 13, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[5295, 137, 1688, 28, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[6986, 167, 3427, 75, 70, "Output",ExpressionUUID->"f4c61d42-a977-4d57-ba50-3a512ca82f8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10450, 247, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[10693, 254, 1762, 25, 66, "Output",ExpressionUUID->"7f687233-6577-4e66-b1eb-135139449409"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12492, 284, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[12764, 292, 5962, 187, 160, "Output",ExpressionUUID->"ea47b528-52e5-449d-8e02-79cb344366e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18763, 484, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[19008, 491, 615, 12, 66, "Output",ExpressionUUID->"2c14c674-cd8b-41a7-b2ff-4e9e6bcdb5e8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19672, 509, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[19902, 516, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[20292, 526, 3435, 88, 103, "Output",ExpressionUUID->"3d4b231b-bf9e-4aee-8afc-5f7433d0c7b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23764, 619, 2267, 34, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[26034, 655, 3036, 69, 70, "Output",ExpressionUUID->"e36b6a5e-2082-47ba-9ef6-84b6f46d8b6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29107, 729, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[29403, 737, 2041, 29, 66, "Output",ExpressionUUID->"738bc12a-6da6-4479-a55b-ec32f47070ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31481, 771, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[31822, 780, 2335, 52, 70, "Output",ExpressionUUID->"c615601a-df2b-4c95-8086-0667268bb77a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34194, 837, 2298, 36, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[36495, 875, 1685, 36, 70, "Output",ExpressionUUID->"69d45c10-26f8-494a-9ed5-fe2dbfef621d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38217, 916, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[38537, 924, 1392, 20, 66, "Output",ExpressionUUID->"1e240071-754e-487b-acef-48b24e70eab8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39978, 950, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[40424, 958, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[CellGroupData[{
Cell[41083, 975, 387, 8, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[41473, 985, 8942, 261, 218, "Output",ExpressionUUID->"04655afd-567c-40b5-ab4c-0b6e66ba4294"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50452, 1251, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[50716, 1258, 2188, 31, 66, "Output",ExpressionUUID->"8fbc43cf-e2dc-467b-997d-f3acf29dfedd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52941, 1294, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[53360, 1303, 1551, 23, 66, "Output",ExpressionUUID->"88790d9e-6368-41a6-9d3c-80ac71b44def"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54948, 1331, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[55406, 1343, 839, 13, 33, "Print",ExpressionUUID->"8efb57f5-9b1e-45e1-9532-6345c7a64e8b"],
Cell[56248, 1358, 1069, 19, 33, "Print",ExpressionUUID->"f76a0d56-5f8f-47f9-822d-5469e5414f2b"],
Cell[57320, 1379, 840, 13, 33, "Print",ExpressionUUID->"fc0a4fed-2c6b-41ce-a318-3af7af147c98"]
}, Open  ]],
Cell[58175, 1395, 843, 13, 66, "Output",ExpressionUUID->"22dd639a-30a0-440e-990f-751964befd5a"]
}, Open  ]],
Cell[59033, 1411, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59505, 1425, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[59929, 1437, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[60347, 1451, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[60694, 1461, 604, 12, 66, "Output",ExpressionUUID->"610d5ab9-60c2-4d7c-adfe-753303336091"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61335, 1478, 975, 24, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[62313, 1504, 539, 8, 66, "Output",ExpressionUUID->"eea8ea27-b412-4da9-888c-34e00a4cdafe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62889, 1517, 1030, 25, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[63922, 1544, 605, 10, 66, "Output",ExpressionUUID->"50ecb710-221a-46ec-91ad-11e52d02e414"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64564, 1559, 204, 4, 42, "Input",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],
Cell[64771, 1565, 204, 4, 66, "Output",ExpressionUUID->"903ddec2-8f7b-413a-a334-99acdece3500"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,5,15,10,12_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     75641,       1813]
NotebookOptionsPosition[     69640,       1700]
NotebookOutlinePosition[     70080,       1717]
CellTagsIndexPosition[     70037,       1714]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "15", ",", "10", ",", "12"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.8662916138408933`*^9, 3.866291616728468*^9}, {3.866295564367416*^9, 
  3.8662955678233757`*^9}, {3.866297187819766*^9, 3.866297188635755*^9}, {
  3.8667068680756164`*^9, 
  3.866706869463791*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension  347.  \
The principal component has dimension 215.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
   3.8662916262631025`*^9, 3.866291660718009*^9}, {3.866296390013708*^9, 
   3.8662964085397406`*^9}, {3.8662987453529196`*^9, 3.866298747608886*^9}, 
   3.8662993938973274`*^9, {3.866706874150755*^9, 3.866706874520256*^9}, {
   3.866708194956909*^9, 
   3.8667082227324038`*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693232331852865`*^9},ExpressionUUID->"0351b248-95ce-4f8e-be46-\
8674494a08bb"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.8662916735760508`*^9, 3.8662918640623627`*^9, 3.8662955981366544`*^9, 
   3.866297231768797*^9, 3.8666240336723137`*^9, 3.8667068888905587`*^9, 
   3.866707087502761*^9, 3.8675728070023303`*^9},
 CellLabel->
  "Out[337]=",ExpressionUUID->"cba0f42d-573b-47b6-bea8-1c3efb449b2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Make the admissible order ideal associated to Hilbert function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "15", ",", "10", ",", "12"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"abe9c5f1-dca7-4721-a68c-d3f9f3146830"],
 ", and find the list of boundary monomials."
}], "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, {3.866292141075075*^9, 3.8662921413847103`*^9}, {
   3.8662955796912374`*^9, 3.8662955829991407`*^9}, {3.8662971942436905`*^9, 
   3.866297209458508*^9}, {3.8667068982155757`*^9, 
   3.8667068982155757`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15", ",", "10", ",", "12"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, {3.8662917912382236`*^9, 3.86629179317533*^9}, 
   3.866295592482362*^9, 3.866297225711707*^9, 3.8667069049647427`*^9},
 CellLabel->
  "In[338]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.8662917944075127`*^9, {
   3.866291857440894*^9, 3.8662918669978504`*^9}, 3.8662956016233654`*^9, {
   3.8662972356723566`*^9, 3.8662972464692907`*^9}, {3.86662402310153*^9, 
   3.8666240443385487`*^9}, 3.866707091235443*^9, 3.867572813804004*^9},
 CellLabel->
  "Out[338]=",ExpressionUUID->"b867e568-2e4c-4f45-b750-8baf9346cbf8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8662918711789045`*^9, {3.866295607530285*^9, 
   3.8662956168355002`*^9}, 3.8662972511275887`*^9, 3.8666240443541727`*^9, 
   3.8667070951244955`*^9, 3.8675728139190397`*^9},
 CellLabel->
  "Out[339]=",ExpressionUUID->"64c796c8-3d22-432a-8072-907b15d309b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwdxVsog2EYAOCfJqX9i42ilEMIF3IoXOHdQpRoi9iMWYQikSnJIQmhOadc
kbALh2XDmuWwVmoXMxqNEBH19SWJcuH0fi6enihti7zOh+O4FFRv8j8KWCNw
4d4/ZSt4uViMpx4F2jbXCejfAvMrNgg4WyVzE7im+Ie7w81qgcVsJLBXFio+
x2OrBRHXuMwbvnaLJxcO8QlmAiLJfS97fnbhmB382ZefiGvT2m7Y1rNKdx5u
c1TYo7cJNO1y7zF4Y7bui21U2F+KdghQVfuS1EvAEzb5VIvbUja2+SsCQoOn
+YYQkH686qu2KHT0rD6xu2zqTqWJgmUiaYCdPLLyEGWhoAwZD4vGpxa7PQ1W
CrnLNUEBhxRy+F+tEHeVPLawD1dmLtlaqSKSxw0Nble6i0LwVVZNBv49qOn/
3xG7z050Posy8fYxQRPbq1d61Hi6cNhQjZfOxuk0ePn5qB93QsFXJZuOx+3W
g4ITN4U/z2bPXg==
  "],
 CellLabel->
  "Out[340]=",ExpressionUUID->"24675a4d-0218-4556-8c9b-73f9ca172a4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["90"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBOJnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIL3DsOFKxq43jtYJKYJcB944fjpWkcwDpB/EBxSA
6COGbLdAtM7d+wq8QHrifIPzZufeOHqVLks0B9J6oueaQPTRTf37QHSYRgS/
BZBelfW/HUT7TT5yJRZI+8+XORAPpHnaZ5QmgPRf7WFlOP8GGI6XJmsA6f1X
Dnqev/DGEQB9vNCI
  "],
 CellLabel->
  "Out[341]=",ExpressionUUID->"b441425b-12f6-4d46-a150-3aebca0388ed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866291893702277*^9, 3.8662958137181697`*^9, 
   3.866297266733432*^9, 3.866624051858322*^9, 3.8667071068308797`*^9, 
   3.8675728228520308`*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"781d925d-4e37-4c7c-9143-37148353c998"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "28"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.866291908766961*^9, 3.866291909230675*^9}, {3.866295821383311*^9, 
   3.866295822447297*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, {3.8662918995597076`*^9, 
   3.866291910720689*^9}, 3.8662958235688925`*^9, 3.8662972749423*^9, 
   3.866297323969655*^9, 3.866624051905181*^9, 3.8667071123704596`*^9, 
   3.867572823005675*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"b1f0b57c-20db-4b20-b0d3-f5b58392641f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[344]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.8662919137115197`*^9, 
   3.8662958434550295`*^9, 3.8662973280560513`*^9, 3.866624051905181*^9, 
   3.8667071367288704`*^9, 3.8675728230882406`*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"cddcd0ed-1bd7-4d64-8d4e-1ce85d23a4e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866291917129968*^9, 3.866295847236462*^9, 3.86629733115079*^9, 
   3.866624051920805*^9, 3.8667071401470485`*^9, 3.867572823170565*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"fa38dc9d-cda7-401e-91d0-5c6fdf7ab9df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "12"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.86629192201252*^9, 3.86629192234052*^9}, {
   3.8662958568628674`*^9, 3.866295857716872*^9}, {3.866297335852975*^9, 
   3.8662973368269653`*^9}, {3.8667071434485188`*^9, 3.8667071439936295`*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8662919231121593`*^9, 
   3.866295858397244*^9, 3.8662973392717624`*^9, 3.866624051920805*^9, 
   3.8667071450803623`*^9, 3.867572823243621*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"720185cf-83fe-4235-a6a5-6ba9fc22d9d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[347]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8662919266935587`*^9, 
   3.866295866139892*^9, 3.8662973430852003`*^9, 3.866624051920805*^9, 
   3.866707154331519*^9, 3.8675728233124523`*^9},
 CellLabel->
  "Out[347]=",ExpressionUUID->"f26d261a-b457-4a8c-9b0f-70aa4ae6bc21"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.8662973482207885`*^9},
 CellLabel->
  "In[348]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866291940447208*^9, 3.8662920065964727`*^9, 3.8662958886152554`*^9, 
   3.86629735379709*^9, 3.8666240643881445`*^9, 3.8667071700216722`*^9, 
   3.867572855019328*^9},
 CellLabel->
  "Out[349]=",ExpressionUUID->"ef24348f-ea4f-434c-a443-80f1846bd4ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.8662973569466915`*^9, 3.8666240645231256`*^9, 
   3.8667071701249895`*^9, 3.8675728552567687`*^9},
 CellLabel->
  "During evaluation of \
In[350]:=",ExpressionUUID->"2fe8e804-d744-497b-bb5b-57f6ba883e4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "140", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "106", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 140, ") >= (numQ = ", 106, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.8662973569466915`*^9, 3.8666240645231256`*^9, 
   3.8667071701249895`*^9, 3.8675728552700887`*^9},
 CellLabel->
  "During evaluation of \
In[350]:=",ExpressionUUID->"c788e6b2-3aed-4e8c-8382-340ab0b228aa"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.8662973569466915`*^9, 3.8666240645231256`*^9, 
   3.8667071701249895`*^9, 3.8675728568359776`*^9},
 CellLabel->
  "During evaluation of \
In[350]:=",ExpressionUUID->"f0c56418-2287-4571-ac7e-8f470db6c4dc"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.8662919438413987`*^9, 3.866292010059619*^9, 
   3.8662958937616415`*^9, 3.866297358696604*^9, 3.8666240651926355`*^9, 
   3.86670717076562*^9, 3.8675728568533754`*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"81d6dc8d-98b6-4571-b7b4-aaabdc5605b4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["347"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAGKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoPo
X2oa92OBtFHqg2cgOkbI/ns8SJ2gBXsikI5tWe7OcP6No02K6lENIA0AVUzG
2A==
  "],
 CellLabel->
  "Out[390]=",ExpressionUUID->"951a11d0-a6e1-4429-af38-fd2e25961f28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "3"], "3"], 
      SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", "LM",
    ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8662919682051497`*^9, 
  3.8662919717964635`*^9}, {3.8662959412688627`*^9, 3.866295951866391*^9}, {
  3.866707197401348*^9, 3.8667071980967693`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8662919744175506`*^9, 
  3.8662920239835587`*^9, 3.866296250016961*^9, 3.866298427948594*^9, 
  3.866624573266987*^9, 3.86670749718801*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"851c2ffa-2653-4eaa-b2a4-ba5e1faec17c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "3"], "3"], 
       SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, {3.866292075994845*^9, 
   3.8662920768338304`*^9}, 3.866295975643381*^9, 3.866707208058962*^9},
 CellLabel->
  "In[393]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["347"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8662919840356183`*^9, {3.8662920682076383`*^9, 3.8662920784322667`*^9}, 
   3.86629625006693*^9, 3.8662984284908895`*^9, 3.8666245732784104`*^9, 
   3.866707497203026*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"d7d3ed2c-0cf2-43c3-a6c0-e2bef41c0c86"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.866298008751021*^9},
 CellLabel->
  "In[394]:=",ExpressionUUID->"95637ea1-c69b-40f4-a0d9-8e10feb93397"],

Cell["\<\
This example gives us an elementary component of dimension 341.  The \
dimension of the principal component is\
\>", "Text",
 CellChangeTimes->{{3.866296328902154*^9, 3.8662963664856987`*^9}, {
  3.8662994084410048`*^9, 
  3.866299409985015*^9}},ExpressionUUID->"d0cadcba-376d-42e3-bcec-\
9282a6433675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.8662963706216574`*^9, 3.866296375267478*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],

Cell[BoxData["215"], "Output",
 CellChangeTimes->{3.8662963764997134`*^9, 3.86629941311657*^9, 
  3.866624573282568*^9, 3.8667074972081413`*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"ca9b5cd9-1f1c-4a58-a6d5-ac822028d5a7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{Automatic, 15.75}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ff3ad999-1603-49aa-a228-4c554a098c17"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1041, 20, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1624, 44, 555, 10, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[2182, 56, 393, 13, 87, "Text",ExpressionUUID->"0351b248-95ce-4f8e-be46-8674494a08bb"],
Cell[CellGroupData[{
Cell[2600, 73, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3044, 83, 719, 15, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3766, 100, 1327, 24, 66, "Output",ExpressionUUID->"cba0f42d-573b-47b6-bea8-1c3efb449b2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5130, 129, 1152, 20, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[6307, 153, 1821, 29, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[8131, 184, 5433, 134, 131, "Output",ExpressionUUID->"b867e568-2e4c-4f45-b750-8baf9346cbf8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13601, 323, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[13844, 330, 1914, 27, 66, "Output",ExpressionUUID->"64c796c8-3d22-432a-8072-907b15d309b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15795, 362, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[16067, 370, 10697, 332, 247, "Output",ExpressionUUID->"24675a4d-0218-4556-8c9b-73f9ca172a4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26801, 707, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[27046, 714, 660, 13, 66, "Output",ExpressionUUID->"b441425b-12f6-4d46-a150-3aebca0388ed"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27755, 733, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[27985, 740, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[28375, 750, 5651, 156, 131, "Output",ExpressionUUID->"781d925d-4e37-4c7c-9143-37148353c998"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34063, 911, 2367, 36, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[36433, 949, 4586, 117, 103, "Output",ExpressionUUID->"b1f0b57c-20db-4b20-b0d3-f5b58392641f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41056, 1071, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[41352, 1079, 2167, 31, 66, "Output",ExpressionUUID->"cddcd0ed-1bd7-4d64-8d4e-1ce85d23a4e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43556, 1115, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[43897, 1124, 3397, 83, 103, "Output",ExpressionUUID->"fa38dc9d-cda7-401e-91d0-5c6fdf7ab9df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47331, 1212, 2497, 38, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[49831, 1252, 2375, 55, 70, "Output",ExpressionUUID->"720185cf-83fe-4235-a6a5-6ba9fc22d9d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52243, 1312, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[52563, 1320, 1517, 22, 66, "Output",ExpressionUUID->"f26d261a-b457-4a8c-9b0f-70aa4ae6bc21"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54129, 1348, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[54575, 1356, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[55212, 1371, 433, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[55670, 1384, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[56089, 1393, 1698, 25, 66, "Output",ExpressionUUID->"ef24348f-ea4f-434c-a443-80f1846bd4ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57824, 1423, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[58282, 1435, 987, 15, 33, "Print",ExpressionUUID->"2fe8e804-d744-497b-bb5b-57f6ba883e4d"],
Cell[59272, 1452, 1221, 21, 33, "Print",ExpressionUUID->"c788e6b2-3aed-4e8c-8382-340ab0b228aa"],
Cell[60496, 1475, 984, 15, 33, "Print",ExpressionUUID->"f0c56418-2287-4571-ac7e-8f470db6c4dc"]
}, Open  ]],
Cell[61495, 1493, 989, 15, 66, "Output",ExpressionUUID->"81d6dc8d-98b6-4571-b7b4-aaabdc5605b4"]
}, Open  ]],
Cell[62499, 1511, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62971, 1525, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[63395, 1537, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[63813, 1551, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[64160, 1561, 649, 13, 66, "Output",ExpressionUUID->"951a11d0-a6e1-4429-af38-fd2e25961f28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64846, 1579, 1156, 27, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[66005, 1608, 656, 10, 66, "Output",ExpressionUUID->"851c2ffa-2653-4eaa-b2a4-ba5e1faec17c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66698, 1623, 1191, 28, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[67892, 1653, 754, 12, 66, "Output",ExpressionUUID->"d7d3ed2c-0cf2-43c3-a6c0-e2bef41c0c86"]
}, Open  ]],
Cell[68661, 1668, 152, 3, 42, "Input",ExpressionUUID->"95637ea1-c69b-40f4-a0d9-8e10feb93397"],
Cell[68816, 1673, 313, 7, 52, "Text",ExpressionUUID->"d0cadcba-376d-42e3-bcec-9282a6433675"],
Cell[CellGroupData[{
Cell[69154, 1684, 204, 4, 42, "Input",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],
Cell[69361, 1690, 227, 4, 66, "Output",ExpressionUUID->"ca9b5cd9-1f1c-4a58-a6d5-ac822028d5a7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,5,15,10,15_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     76021,       1836]
NotebookOptionsPosition[     70017,       1723]
NotebookOutlinePosition[     70464,       1740]
CellTagsIndexPosition[     70421,       1737]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "15", ",", "10", ",", "15"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.8662916138408933`*^9, 3.866291616728468*^9}, {3.866295564367416*^9, 
  3.8662955678233757`*^9}, {3.867174110076229*^9, 
  3.867174111659506*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 386.  \
The dimension of the principal component is 230.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
  3.8662916262631025`*^9, 3.866291660718009*^9}, {3.866296390013708*^9, 
  3.8662964085397406`*^9}, {3.869323350038887*^9, 3.869323379209933*^9}, {
  3.8693234393610473`*^9, 3.869323440273097*^9}, {3.8693242637839236`*^9, 
  3.8693242646722274`*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693233878246956`*^9},ExpressionUUID->"a45330d7-cd50-4d85-bf3f-\
c5b49ed89cf2"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.8662916735760508`*^9, 3.8662918640623627`*^9, 3.8662955981366544`*^9, 
   3.867174129893782*^9, 3.8674017004197364`*^9, 3.868348121262189*^9},
 CellLabel->
  "Out[349]=",ExpressionUUID->"d3de2343-c1ce-4fe1-a61e-dfcdf684c943"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1, 5, 15, 10, \
15), and find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, {3.866292141075075*^9, 3.8662921413847103`*^9}, {
   3.8662955796912374`*^9, 3.8662955829991407`*^9}, 3.867174120639982*^9, {
   3.869323340618701*^9, 
   3.8693233444687567`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15", ",", "10", ",", "15"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, {3.8662917912382236`*^9, 3.86629179317533*^9}, 
   3.866295592482362*^9, {3.867174127327485*^9, 3.8671741359970183`*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.8662917944075127`*^9, {
   3.866291857440894*^9, 3.8662918669978504`*^9}, 3.8662956016233654`*^9, 
   3.867174138388965*^9, 3.867401706937868*^9, 3.8683481303417406`*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"16493073-7c97-47d1-a5ee-09ee0b96a235"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["46"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8662918711789045`*^9, {3.866295607530285*^9, 
   3.8662956168355002`*^9}, 3.867174141745221*^9, 3.867401706979965*^9, 
   3.8683481333510275`*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"4321642a-4b47-47a8-bffd-93ec4d4b63cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[352]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "3", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "4"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwdxV0oQ2EYAOCjVmrtrBnKorC44EJD4QrvhCjRVsqYzSJTJEJJfpKQNCNS
rkhmF/5iWHMspNQu1rFGIxMR9fUliXLh7/1cPD3JlnZdUwTHcRrUvBN5LF0j
cCl6z9l6XqdU4lnHCmFznYDtTVFas0HA1xE9b8fNlT/cHe4yStyuLQIH1XHK
CzzVJEm8wYtCCWu3uKZ8jE9zEZBH3w+yF+YWz9gxn0Ol6bgluzPM9gTqxBJc
OK05Ue8SaN3n3lPwloLuL/aW/uSlYo8Are1a1oYIBFXTT424kLmxy18TkDmD
bWFCQPvxaqvfptAzsPrE7hOMvYYdCm57xghbM+F4SHZTMMROqdT4zFJ/0Oqh
ULzSECU9olDI/1pkuL/qsZ195Ji9Ylu0+iQed1pFf46fQsx1fkMu/j1qHv7/
NNXLTvc9y/PwrklJKztkMwSNeI5s3GnCE8Z8izKRwki8+bAPF36V4bIAhT94
rcxZ
  "],
 CellLabel->
  "Out[352]=",ExpressionUUID->"561d0fe3-8575-4e2c-b478-dde10e34618f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["96"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAOJnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIL3DsOFKxq43jtYJKYJcB944fjpWkcwDpB/EBxSA
6COGbLdAtM7d+wq8QHrifIPzZufeOHqVLks0B9J6oueaQPTRTf37QHSYRgS/
BZBelfW/HUT7TT5yJRZI+8+XORAPpP+st17Ic+GN42vXhL3VQPp9eNVdz0tv
HAEpYc02
  "],
 CellLabel->
  "Out[353]=",ExpressionUUID->"2483e5b9-9c33-4c17-9ef3-32c87cbc1d4a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "4"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866291893702277*^9, 3.8662958137181697`*^9, 
   3.8671741578024683`*^9, 3.8674018251035194`*^9, 3.868348144080942*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"7979eade-bddc-4fc9-9a8c-029c94055258"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "25"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.866291908766961*^9, 3.866291909230675*^9}, {3.866295821383311*^9, 
   3.866295822447297*^9}, {3.867174178795723*^9, 3.8671741987405376`*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, {3.8662918995597076`*^9, 
   3.866291910720689*^9}, 3.8662958235688925`*^9, 3.867174200523778*^9, 
   3.8674018251207952`*^9, 3.8683481487505674`*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"af126a3e-3ea7-4788-9eb9-dc5599b05104"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.8662919137115197`*^9, 
   3.8662958434550295`*^9, 3.8671742082010713`*^9, 3.8674018251328993`*^9, 
   3.8683481635368285`*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"a31116e7-5b28-4f3a-acc2-4b8b9eba87f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866291917129968*^9, 3.866295847236462*^9, 3.8671742122267942`*^9, 
   3.8674018251450443`*^9, 3.8683481669645805`*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"750e0161-25a1-403b-956b-accf6b735311"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "15"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.86629192201252*^9, 3.86629192234052*^9}, {
   3.8662958568628674`*^9, 3.866295857716872*^9}, {3.8671742165172157`*^9, 
   3.867174218124203*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8662919231121593`*^9, 
   3.866295858397244*^9, 3.8671742191327095`*^9, 3.8674018251492105`*^9, 
   3.868348170296931*^9},
 CellLabel->
  "Out[358]=",ExpressionUUID->"1906246b-82fc-4152-87d6-5f490a968488"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[359]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8662919266935587`*^9, 
   3.866295866139892*^9, 3.8671742232243786`*^9, 3.867401825161046*^9, 
   3.868348174783168*^9},
 CellLabel->
  "Out[359]=",ExpressionUUID->"1b61ba30-3b24-49a6-bd6c-4eba21135412"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.8674018336259966`*^9},
 CellLabel->
  "In[360]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866291940447208*^9, 3.8662920065964727`*^9, 3.8662958886152554`*^9, 
   3.8671742332631693`*^9, 3.8674018408502088`*^9, 3.8683481794697356`*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"1cc4e64c-ff7f-431f-bb81-d99b62e39251"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.867174233585775*^9, 3.8674018409718056`*^9, 
   3.868348179588404*^9},
 CellLabel->
  "During evaluation of \
In[362]:=",ExpressionUUID->"e25c4814-7e7b-4f32-a92e-b605bace94f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "125", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "106", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 125, ") >= (numQ = ", 106, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.867174233585775*^9, 3.8674018409718056`*^9, 
   3.86834817958996*^9},
 CellLabel->
  "During evaluation of \
In[362]:=",ExpressionUUID->"99879b60-1f81-4d82-a395-1d3e5a97311f"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.867174233585775*^9, 3.8674018409718056`*^9, 
   3.8683481803826437`*^9},
 CellLabel->
  "During evaluation of \
In[362]:=",ExpressionUUID->"5f1f1596-5d8e-4b8c-8aa3-94414c2941f5"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.8662919438413987`*^9, 3.866292010059619*^9, 
   3.8662958937616415`*^9, 3.867174235401724*^9, 3.867401841688648*^9, 
   3.868348180384639*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"9efb937d-85e6-4230-805e-ba6280c713aa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["386"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQB2KvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoPo
X2oa92OBtFHqg2cgOkbI/ns8kHbrKpfkvfDG8U1Pg6DXpTeOADoPxFY=
  "],
 CellLabel->
  "Out[365]=",ExpressionUUID->"d5461318-580c-4dd1-8ee2-eb0c96878e93"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.866294163517181*^9},
 CellLabel->
  "In[366]:=",ExpressionUUID->"2a00f383-24f7-4808-9e25-d22cc6358f98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}]}], "}"}], ",", "OO", ",", "varList", 
   ",", "LM", ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8662919682051497`*^9, 
  3.8662919717964635`*^9}, {3.8662959412688627`*^9, 3.866295951866391*^9}, {
  3.867174304898341*^9, 3.8671743077378473`*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8662919744175506`*^9, 
  3.8662920239835587`*^9, 3.866296250016961*^9, 3.867175116407487*^9, 
  3.868348556041606*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"1f5723d3-01dc-4c4f-b3f5-b6c9a4dbe11d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}]}], "}"}], ",", "OO", ",", "varList", 
    ",", "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, {3.866292075994845*^9, 
   3.8662920768338304`*^9}, 3.866295975643381*^9, 3.8671743186923494`*^9},
 CellLabel->
  "In[368]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["386"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8662919840356183`*^9, {3.8662920682076383`*^9, 3.8662920784322667`*^9}, 
   3.86629625006693*^9, 3.867175116454356*^9, 3.8683485560519314`*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"d20f5d20-09f9-4aef-b939-29eec722286b"]
}, Open  ]],

Cell["\<\
This example gives us an elementary component of dimension 386.  The \
dimension of the principal component is 230.\
\>", "Text",
 CellChangeTimes->{{3.866296328902154*^9, 3.8662963664856987`*^9}, {
  3.867181059927783*^9, 
  3.867181074349216*^9}},ExpressionUUID->"d0cadcba-376d-42e3-bcec-\
9282a6433675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.8662963706216574`*^9, 3.866296375267478*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],

Cell[BoxData["230"], "Output",
 CellChangeTimes->{3.8662963764997134`*^9, 3.8671751165012283`*^9, 
  3.868348556057543*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"a8785f21-8e6d-45fd-a306-c151e0e6efb9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1272.75, 735.75},
WindowMargins->{{Automatic, -1334.25}, {Automatic, 9.75}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1f5d8023-7a92-49b7-9259-36b9f85303e7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 990, 19, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1573, 43, 530, 9, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[2106, 54, 393, 13, 87, "Text",ExpressionUUID->"a45330d7-cd50-4d85-bf3f-c5b49ed89cf2"],
Cell[CellGroupData[{
Cell[2524, 71, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[2968, 81, 719, 15, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3690, 98, 1275, 23, 66, "Output",ExpressionUUID->"d3de2343-c1ce-4fe1-a61e-dfcdf684c943"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5002, 126, 941, 15, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[5968, 145, 1823, 29, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[7794, 176, 5583, 140, 131, "Output",ExpressionUUID->"16493073-7c97-47d1-a5ee-09ee0b96a235"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13414, 321, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[13657, 328, 1886, 27, 66, "Output",ExpressionUUID->"4321642a-4b47-47a8-bffd-93ec4d4b63cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15580, 360, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[15852, 368, 11373, 354, 247, "Output",ExpressionUUID->"561d0fe3-8575-4e2c-b478-dde10e34618f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27262, 727, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[27507, 734, 652, 13, 66, "Output",ExpressionUUID->"2483e5b9-9c33-4c17-9ef3-32c87cbc1d4a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28208, 753, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[28438, 760, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[28828, 770, 5955, 165, 131, "Output",ExpressionUUID->"7979eade-bddc-4fc9-9a8c-029c94055258"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34820, 940, 2415, 36, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[37238, 978, 4315, 109, 103, "Output",ExpressionUUID->"af126a3e-3ea7-4788-9eb9-dc5599b05104"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41590, 1092, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[41886, 1100, 2145, 31, 66, "Output",ExpressionUUID->"a31116e7-5b28-4f3a-acc2-4b8b9eba87f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44068, 1136, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[44409, 1145, 3564, 89, 103, "Output",ExpressionUUID->"750e0161-25a1-403b-956b-accf6b735311"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48010, 1239, 2447, 38, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[50460, 1279, 2580, 62, 70, "Output",ExpressionUUID->"1906246b-82fc-4152-87d6-5f490a968488"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53077, 1346, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[53397, 1354, 1493, 22, 66, "Output",ExpressionUUID->"1b61ba30-3b24-49a6-bd6c-4eba21135412"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54939, 1382, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[55385, 1390, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[56022, 1405, 433, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[56480, 1418, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[56899, 1427, 1675, 24, 66, "Output",ExpressionUUID->"1cc4e64c-ff7f-431f-bb81-d99b62e39251"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58611, 1456, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[59069, 1468, 959, 15, 33, "Print",ExpressionUUID->"e25c4814-7e7b-4f32-a92e-b605bace94f5"],
Cell[60031, 1485, 1192, 21, 33, "Print",ExpressionUUID->"99879b60-1f81-4d82-a395-1d3e5a97311f"],
Cell[61226, 1508, 958, 15, 33, "Print",ExpressionUUID->"5f1f1596-5d8e-4b8c-8aa3-94414c2941f5"]
}, Open  ]],
Cell[62199, 1526, 964, 15, 66, "Output",ExpressionUUID->"9efb937d-85e6-4230-805e-ba6280c713aa"]
}, Open  ]],
Cell[63178, 1544, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63650, 1558, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[64074, 1570, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[64492, 1584, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[64839, 1594, 640, 12, 66, "Output",ExpressionUUID->"d5461318-580c-4dd1-8ee2-eb0c96878e93"]
}, Open  ]],
Cell[65494, 1609, 152, 3, 42, "Input",ExpressionUUID->"2a00f383-24f7-4808-9e25-d22cc6358f98"],
Cell[CellGroupData[{
Cell[65671, 1616, 1044, 23, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[66718, 1641, 635, 10, 66, "Output",ExpressionUUID->"1f5723d3-01dc-4c4f-b3f5-b6c9a4dbe11d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67390, 1656, 1077, 24, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[68470, 1682, 726, 11, 66, "Output",ExpressionUUID->"d20f5d20-09f9-4aef-b939-29eec722286b"]
}, Open  ]],
Cell[69211, 1696, 316, 7, 52, "Text",ExpressionUUID->"d0cadcba-376d-42e3-bcec-9282a6433675"],
Cell[CellGroupData[{
Cell[69552, 1707, 204, 4, 42, "Input",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],
Cell[69759, 1713, 206, 4, 66, "Output",ExpressionUUID->"a8785f21-8e6d-45fd-a306-c151e0e6efb9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,5,15,7,9,11_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     77083,       1870]
NotebookOptionsPosition[     70989,       1756]
NotebookOutlinePosition[     71429,       1773]
CellTagsIndexPosition[     71386,       1770]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "15", ",", "7", ",", "9", ",", "11"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.8662916138408933`*^9, 3.866291616728468*^9}, {3.866295564367416*^9, 
  3.8662955678233757`*^9}, {3.866297187819766*^9, 
  3.866297188635755*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 341 .  \
The dimension of the principal component is 240.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
   3.8662916262631025`*^9, 3.866291660718009*^9}, {3.866296390013708*^9, 
   3.8662964085397406`*^9}, {3.8662987453529196`*^9, 3.866298747608886*^9}, 
   3.8662993938973274`*^9, {3.8693229833943157`*^9, 
   3.8693230057532234`*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693230232247114`*^9},ExpressionUUID->"50995b76-a915-4c92-ae5e-\
c515a4b500be"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.8662916735760508`*^9, 3.8662918640623627`*^9, 3.8662955981366544`*^9, 
   3.866297231768797*^9, 3.8666240336723137`*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"9e56cb96-bec9-4c0d-a197-b3cc54b9f19f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Make the admissible order ideal associated to Hilbert function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "15", ",", "7", ",", "9", ",", "11"}], ")"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "abe9c5f1-dca7-4721-a68c-d3f9f3146830"],
 ", and find the list of boundary monomials."
}], "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, {3.866292141075075*^9, 3.8662921413847103`*^9}, {
   3.8662955796912374`*^9, 3.8662955829991407`*^9}, {3.8662971942436905`*^9, 
   3.866297209458508*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15", ",", "7", ",", "9", ",", "11"}], 
      "}"}], ",", "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, {3.8662917912382236`*^9, 3.86629179317533*^9}, 
   3.866295592482362*^9, 3.866297225711707*^9},
 CellLabel->
  "In[353]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.8662917944075127`*^9, {
   3.866291857440894*^9, 3.8662918669978504`*^9}, 3.8662956016233654`*^9, {
   3.8662972356723566`*^9, 3.8662972464692907`*^9}, {3.86662402310153*^9, 
   3.8666240443385487`*^9}},
 CellLabel->
  "Out[353]=",ExpressionUUID->"4b2ba882-c552-4631-b9b5-2444931b8404"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["48"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8662918711789045`*^9, {3.866295607530285*^9, 
   3.8662956168355002`*^9}, 3.8662972511275887`*^9, 3.8666240443541727`*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"05e22e72-ed3f-453c-9a4f-fd9f48f99a52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "5"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "6"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQB+L0zewHuda8crx2Yd9FEB3MGyQkBKSNDgrsWb/2lWPf
JwH3yHWvHE8VCk+fAKQT/P8xPADSW2JZdmzZ8Mpxd5iE0FUgrRrPIn8HSDvf
kFlzD0gbeLXzam555cgn/LAeRM+auuA4iBb50eCuBaSTjIvuguhdl2IuuAHp
PUciDyltfeWYs53hiwqQzrQv/QOiNwQfeue77ZXjm+iSxU43XjlekZz4LAVI
7zFct5X31itHnhVXcu++euXo9PVDX9ymN45ldcufgejqPbGVUZvfOO6YoNcC
og26lj1W3PHGMUq0X1IJSE9aWHslY9cbR9eliYJcB944OvD+T+IB0ucCnuSD
6APLptwE0UlOwQq8QHpFxoVzZufeOIrcsks0B9J/2xKawPQR1X0gWuvUcz4L
IF3Sw5IDom/0RV2JBdJmPB0r4oF06FS10gQgHXG1m5Xh/BtHACCcxrU=
  "],
 CellLabel->
  "Out[355]=",ExpressionUUID->"8072e232-2536-4b2a-8ac3-28ff569dfc8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["107"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQB+JnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIL3DsOFKxq43jtYJKYJcB944fjpWkcwDpB/EBxSA
6COGbLdAtM7d+wq8QHrifIPzZufeOHqVLks0B9J6oueaQPTRTf37QHSYRgS/
BZBelfW/HUT7TT5yJRZI+8+XORAPpHnaZ5QmgPRf7WFlOP/GEQC+AMai
  "],
 CellLabel->
  "Out[356]=",ExpressionUUID->"e1457a39-ff6e-4d07-901d-5505051240c5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "5"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "6"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866291893702277*^9, 3.8662958137181697`*^9, 
   3.866297266733432*^9, 3.866624051858322*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"8eb1879d-084c-4199-91ad-f7b1a00a9eab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "28"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.866291908766961*^9, 3.866291909230675*^9}, {3.866295821383311*^9, 
   3.866295822447297*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, {3.8662918995597076`*^9, 
   3.866291910720689*^9}, 3.8662958235688925`*^9, 3.8662972749423*^9, 
   3.866297323969655*^9, 3.866624051905181*^9},
 CellLabel->
  "Out[358]=",ExpressionUUID->"027c82eb-e9a6-4932-a3c7-f0898f042fbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.8662919137115197`*^9, 
   3.8662958434550295`*^9, 3.8662973280560513`*^9, 3.866624051905181*^9},
 CellLabel->
  "Out[359]=",ExpressionUUID->"71010ea6-0cc6-4c44-b1ff-124b85d941f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866291917129968*^9, 3.866295847236462*^9, 3.86629733115079*^9, 
   3.866624051920805*^9},
 CellLabel->
  "Out[360]=",ExpressionUUID->"2eb1420a-fac0-4b32-b97e-c6571f2b57bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "11"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.86629192201252*^9, 3.86629192234052*^9}, {
   3.8662958568628674`*^9, 3.866295857716872*^9}, {3.866297335852975*^9, 
   3.8662973368269653`*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8662919231121593`*^9, 
   3.866295858397244*^9, 3.8662973392717624`*^9, 3.866624051920805*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"e936d076-fc4c-4d72-a3a7-4978509918c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[362]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8662919266935587`*^9, 
   3.866295866139892*^9, 3.8662973430852003`*^9, 3.866624051920805*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"0a1362ef-101a-456b-8819-610d902af3ed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.8662973482207885`*^9},
 CellLabel->
  "In[363]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866291940447208*^9, 3.8662920065964727`*^9, 3.8662958886152554`*^9, 
   3.86629735379709*^9, 3.8666240643881445`*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"d2dc9fd1-99e6-4ea8-9896-57ce0f2f2789"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.8662973569466915`*^9, 3.8666240645231256`*^9},
 CellLabel->
  "During evaluation of \
In[365]:=",ExpressionUUID->"ee5299fa-03df-4196-b01b-7c100cd971ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "140", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "101", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 140, ") >= (numQ = ", 101, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.8662973569466915`*^9, 3.8666240645231256`*^9},
 CellLabel->
  "During evaluation of \
In[365]:=",ExpressionUUID->"82da4bb8-1cd6-47cd-a122-feeb7d889604"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.8662973569466915`*^9, 3.8666240651926355`*^9},
 CellLabel->
  "During evaluation of \
In[365]:=",ExpressionUUID->"85631b4f-3dbd-418c-9e41-8cdb092b6965"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.8662919438413987`*^9, 3.866292010059619*^9, 
   3.8662958937616415`*^9, 3.866297358696604*^9, 3.8666240651926355`*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"30b52dfa-9b30-4e26-9a94-bd621dedbc5c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[368]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["341"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQB2KvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoPo
X2oa92OBtFHqg2cgOkbI/ns8SJ2gBXsikI5tWe7OcP6NIwArrcMp
  "],
 CellLabel->
  "Out[368]=",ExpressionUUID->"b34cf36b-2580-455b-9833-4b6830cde44c"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.866294163517181*^9},
 CellLabel->
  "In[369]:=",ExpressionUUID->"2a00f383-24f7-4808-9e25-d22cc6358f98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "3"], "2"], 
      SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", "LM",
    ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8662919682051497`*^9, 
  3.8662919717964635`*^9}, {3.8662959412688627`*^9, 3.866295951866391*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8662919744175506`*^9, 
  3.8662920239835587`*^9, 3.866296250016961*^9, 3.866298427948594*^9, 
  3.866624573266987*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"6998b082-35e8-4aa5-8626-7b12aaab1986"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "3"], "2"], 
       SubscriptBox["x", "5"]}]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, {3.866292075994845*^9, 
   3.8662920768338304`*^9}, 3.866295975643381*^9},
 CellLabel->
  "In[371]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["341"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8662919840356183`*^9, {3.8662920682076383`*^9, 3.8662920784322667`*^9}, 
   3.86629625006693*^9, 3.8662984284908895`*^9, 3.8666245732784104`*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"4a9f7590-52b2-4bcb-a1d2-09428a92d5fc"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.866298008751021*^9},
 CellLabel->
  "In[372]:=",ExpressionUUID->"95637ea1-c69b-40f4-a0d9-8e10feb93397"],

Cell["\<\
This example gives us an elementary component of dimension 341.  The \
dimension of the principal component is\
\>", "Text",
 CellChangeTimes->{{3.866296328902154*^9, 3.8662963664856987`*^9}, {
  3.8662994084410048`*^9, 
  3.866299409985015*^9}},ExpressionUUID->"d0cadcba-376d-42e3-bcec-\
9282a6433675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.8662963706216574`*^9, 3.866296375267478*^9}},
 CellLabel->
  "In[373]:=",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],

Cell[BoxData["240"], "Output",
 CellChangeTimes->{3.8662963764997134`*^9, 3.86629941311657*^9, 
  3.866624573282568*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"8d230f71-ceb3-4ce4-9d96-542600f57f58"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{Automatic, 15.75}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"52f2d555-361f-4db4-bc12-3bbddb24bd2d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 999, 19, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1582, 43, 513, 9, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[2098, 54, 393, 13, 87, "Text",ExpressionUUID->"50995b76-a915-4c92-ae5e-c515a4b500be"],
Cell[CellGroupData[{
Cell[2516, 71, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[2960, 81, 719, 15, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3682, 98, 1253, 23, 66, "Output",ExpressionUUID->"9e56cb96-bec9-4c0d-a197-b3cc54b9f19f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4972, 126, 1141, 21, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[6138, 151, 1807, 29, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[7948, 182, 5878, 149, 131, "Output",ExpressionUUID->"4b2ba882-c552-4631-b9b5-2444931b8404"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13863, 336, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[14106, 343, 1862, 26, 66, "Output",ExpressionUUID->"05e22e72-ed3f-453c-9a4f-fd9f48f99a52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16005, 374, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[16277, 382, 12884, 398, 275, "Output",ExpressionUUID->"8072e232-2536-4b2a-8ac3-28ff569dfc8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29198, 785, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[29443, 792, 640, 12, 66, "Output",ExpressionUUID->"e1457a39-ff6e-4d07-901d-5505051240c5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30132, 810, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[30362, 817, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[30752, 827, 5361, 148, 131, "Output",ExpressionUUID->"8eb1879d-084c-4199-91ad-f7b1a00a9eab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36150, 980, 2367, 36, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[38520, 1018, 4536, 116, 103, "Output",ExpressionUUID->"027c82eb-e9a6-4932-a3c7-f0898f042fbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43093, 1139, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[43389, 1147, 2115, 30, 66, "Output",ExpressionUUID->"71010ea6-0cc6-4c44-b1ff-124b85d941f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45541, 1182, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[45882, 1191, 3259, 80, 103, "Output",ExpressionUUID->"2eb1420a-fac0-4b32-b97e-c6571f2b57bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49178, 1276, 2447, 38, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[51628, 1316, 2233, 51, 70, "Output",ExpressionUUID->"e936d076-fc4c-4d72-a3a7-4978509918c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53898, 1372, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[54218, 1380, 1467, 21, 66, "Output",ExpressionUUID->"0a1362ef-101a-456b-8819-610d902af3ed"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55734, 1407, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[56180, 1415, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[56817, 1430, 433, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[57275, 1443, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[57694, 1452, 1648, 24, 66, "Output",ExpressionUUID->"d2dc9fd1-99e6-4ea8-9896-57ce0f2f2789"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59379, 1481, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[59837, 1493, 935, 14, 33, "Print",ExpressionUUID->"ee5299fa-03df-4196-b01b-7c100cd971ac"],
Cell[60775, 1509, 1169, 20, 33, "Print",ExpressionUUID->"82da4bb8-1cd6-47cd-a122-feeb7d889604"],
Cell[61947, 1531, 932, 14, 33, "Print",ExpressionUUID->"85631b4f-3dbd-418c-9e41-8cdb092b6965"]
}, Open  ]],
Cell[62894, 1548, 940, 14, 66, "Output",ExpressionUUID->"30b52dfa-9b30-4e26-9a94-bd621dedbc5c"]
}, Open  ]],
Cell[63849, 1565, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64321, 1579, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[64745, 1591, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[65163, 1605, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[65510, 1615, 636, 12, 66, "Output",ExpressionUUID->"b34cf36b-2580-455b-9833-4b6830cde44c"]
}, Open  ]],
Cell[66161, 1630, 152, 3, 42, "Input",ExpressionUUID->"2a00f383-24f7-4808-9e25-d22cc6358f98"],
Cell[CellGroupData[{
Cell[66338, 1637, 1105, 26, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[67446, 1665, 636, 10, 66, "Output",ExpressionUUID->"6998b082-35e8-4aa5-8626-7b12aaab1986"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68119, 1680, 1169, 28, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[69291, 1710, 728, 11, 66, "Output",ExpressionUUID->"4a9f7590-52b2-4bcb-a1d2-09428a92d5fc"]
}, Open  ]],
Cell[70034, 1724, 152, 3, 42, "Input",ExpressionUUID->"95637ea1-c69b-40f4-a0d9-8e10feb93397"],
Cell[70189, 1729, 313, 7, 52, "Text",ExpressionUUID->"d0cadcba-376d-42e3-bcec-9282a6433675"],
Cell[CellGroupData[{
Cell[70527, 1740, 204, 4, 42, "Input",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],
Cell[70734, 1746, 203, 4, 66, "Output",ExpressionUUID->"8d230f71-ceb3-4ce4-9d96-542600f57f58"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,5,15,9,12_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     74835,       1791]
NotebookOptionsPosition[     68736,       1677]
NotebookOutlinePosition[     69179,       1694]
CellTagsIndexPosition[     69136,       1691]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "15", ",", "9", ",", "12"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.8662916138408933`*^9, 3.866291616728468*^9}, {3.866295564367416*^9, 
  3.8662955678233757`*^9}, {3.866297187819766*^9, 3.866297188635755*^9}, {
  3.868434408047852*^9, 
  3.868434409487895*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension  332.  \
The dimension of the principal component is 210.  \
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
   3.8662916262631025`*^9, 3.866291660718009*^9}, {3.866296390013708*^9, 
   3.8662964085397406`*^9}, {3.8662987453529196`*^9, 3.866298747608886*^9}, 
   3.8662993938973274`*^9, {3.8684344147880898`*^9, 3.8684344375487537`*^9}, {
   3.868435375189592*^9, 3.8684354128384924`*^9}, 
   3.86932306913706*^9},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.869323098336853*^9},ExpressionUUID->"bbdb6c85-ede8-4521-a96d-\
4f2b7cf29c06"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.8662916735760508`*^9, 3.8662918640623627`*^9, 3.8662955981366544`*^9, 
   3.866297231768797*^9, 3.8666240336723137`*^9, 3.868434464193509*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"2b503c44-96da-47bc-9e38-5cde365aa0b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Make the admissible order ideal associated to Hilbert function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "15", ",", "9", ",", "12"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"abe9c5f1-dca7-4721-a68c-d3f9f3146830"],
 ", and find the list of boundary monomials."
}], "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, {3.866292141075075*^9, 3.8662921413847103`*^9}, {
   3.8662955796912374`*^9, 3.8662955829991407`*^9}, {3.8662971942436905`*^9, 
   3.866297209458508*^9}, {3.868434453123116*^9, 
   3.868434453123116*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15", ",", "9", ",", "12"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, {3.8662917912382236`*^9, 3.86629179317533*^9}, 
   3.866295592482362*^9, 3.866297225711707*^9, 3.8684344601622944`*^9},
 CellLabel->
  "In[363]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.8662917944075127`*^9, {
   3.866291857440894*^9, 3.8662918669978504`*^9}, 3.8662956016233654`*^9, {
   3.8662972356723566`*^9, 3.8662972464692907`*^9}, {3.86662402310153*^9, 
   3.8666240443385487`*^9}, 3.8684344687809396`*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"36de0028-cfaa-4ae8-ad84-19b0c669e9d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8662918711789045`*^9, {3.866295607530285*^9, 
   3.8662956168355002`*^9}, 3.8662972511275887`*^9, 3.8666240443541727`*^9, 
   3.868434472584158*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"5a74455c-fa98-4418-952e-91819f89f627"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwdxVsog2EYAOBfTUr71wxlpZhQXGiocYV3QimRRTYb2yJTk2iU5JCE0IxI
uSJhF06xsVhiKeViZo1mISLq60sS5cLp/Vw8PTJja2VjGMdxctS0HXEUuUrg
0ndwzlbxlRIJnnUkdm+sEbC+iUvU6wRO26Jnbbi+/Ie7wx06gcuxSWC/Ok5y
gafUCxKu8cJg/OotLi8d5tMcBETR933suZn5E3bMZ39JOm7Mbr9h7/m1vmLc
faz2JDkJmHe592S8Ob/ji72p8ryU7RCgtZZFZZBAQDr51IC7M9edfIiA0B5o
uSEElB+v1rotCp29K0/sbreuS7NNwWXLGGTLR5cfZC4KmtgJaRI+tdATMO1R
KFoyREUeUijgf41C3Fvx2Mo+XJ6+YhuVqkQet5t8XoWXQkwoz5CDfw/pB/4/
Tjlgp58+i3Jxy7jAzA5aNQEdrhCO2OvxqpnUDj1eczEWzp1R0JrGwy1+Cn9n
msp+
  "],
 CellLabel->
  "Out[365]=",ExpressionUUID->"468548a5-9eb0-41d2-86aa-693ab33db9f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["88"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAOJnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIL3DsOFKxq43jtYJKYJcB944fjpWkcwDpB/EBxSA
6COGbLdAtM7d+wq8QHrifIPzZufeOHqVLks0B9J6oueaQPTRTf37QHSYRgS/
BZBelfW/HUT7TT5yJRZI+8+XORAPpHnaZ5QmgPRf7WFlOP/GkfXIF9aSS28c
AQaxytg=
  "],
 CellLabel->
  "Out[366]=",ExpressionUUID->"0199c21d-cd3d-4509-871a-3f7ab011d1ec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866291893702277*^9, 3.8662958137181697`*^9, 
   3.866297266733432*^9, 3.866624051858322*^9, 3.8684347477596016`*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"70121c8a-4fb8-4c20-a036-7d591201c47b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "26"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.866291908766961*^9, 3.866291909230675*^9}, {3.866295821383311*^9, 
   3.866295822447297*^9}, {3.868434751627036*^9, 3.868434752502381*^9}},
 CellLabel->
  "In[368]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, {3.8662918995597076`*^9, 
   3.866291910720689*^9}, 3.8662958235688925`*^9, 3.8662972749423*^9, 
   3.866297323969655*^9, 3.866624051905181*^9, 3.8684347537260504`*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"adcfb540-ddfa-4c21-8122-617eb709768e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["26"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.8662919137115197`*^9, 
   3.8662958434550295`*^9, 3.8662973280560513`*^9, 3.866624051905181*^9, 
   3.8684347607127237`*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"409bdef0-337f-4855-94fa-538ead90ff69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866291917129968*^9, 3.866295847236462*^9, 3.86629733115079*^9, 
   3.866624051920805*^9, 3.8684347650057063`*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"4e1104dd-0d96-47a3-8230-1a3d8931e44e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "12"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.86629192201252*^9, 3.86629192234052*^9}, {
   3.8662958568628674`*^9, 3.866295857716872*^9}, {3.866297335852975*^9, 
   3.8662973368269653`*^9}, {3.868434769821231*^9, 3.868434769997594*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8662919231121593`*^9, 
   3.866295858397244*^9, 3.8662973392717624`*^9, 3.866624051920805*^9, 
   3.868434771409297*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"24374b9d-820a-4de1-824c-2efba02c4a41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[372]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8662919266935587`*^9, 
   3.866295866139892*^9, 3.8662973430852003`*^9, 3.866624051920805*^9, 
   3.8684347792887363`*^9},
 CellLabel->
  "Out[372]=",ExpressionUUID->"0a8ffd21-61f2-4464-b0a0-207322b15ece"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.8662973482207885`*^9},
 CellLabel->
  "In[373]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866291940447208*^9, 3.8662920065964727`*^9, 3.8662958886152554`*^9, 
   3.86629735379709*^9, 3.8666240643881445`*^9, 3.868434785605383*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"cb372123-f87c-48a0-b2d6-4a1f87c257a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.8662973569466915`*^9, 3.8666240645231256`*^9, 
   3.868434785706113*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"4af512db-269b-44b8-802b-07c103a0dc17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "130", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "100", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 130, ") >= (numQ = ", 100, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.8662973569466915`*^9, 3.8666240645231256`*^9, 
   3.868434785710102*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"e8f90c66-2a70-405d-9bb6-f8006bcec388"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.8662919435974827`*^9, 3.866292009905568*^9, 
   3.866295892635341*^9, 3.8662973569466915`*^9, 3.8666240645231256`*^9, 
   3.868434786329855*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"168caff9-93dd-4d29-80be-4b4a2a997f09"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.8662919438413987`*^9, 3.866292010059619*^9, 
   3.8662958937616415`*^9, 3.866297358696604*^9, 3.8666240651926355`*^9, 
   3.8684347863328466`*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"69588fe4-e2be-49f2-9c20-b77409065442"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[376]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["332"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAGKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoPo
X2oa92OBtFHqg2cgOkbI/ns8SJ2gBXsikI5tWe7OcP6N43rv9cEll944AgBa
cMeZ
  "],
 CellLabel->
  "Out[378]=",ExpressionUUID->"f1f4b555-473a-4ff7-a52a-34275f46ef43"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.866294163517181*^9},
 CellLabel->
  "In[379]:=",ExpressionUUID->"2a00f383-24f7-4808-9e25-d22cc6358f98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], ",", 
     SuperscriptBox[
      SubscriptBox["x", "3"], "3"]}], "}"}], ",", "OO", ",", "varList", ",", 
   "LM", ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8662919682051497`*^9, 
  3.8662919717964635`*^9}, {3.8662959412688627`*^9, 3.866295951866391*^9}, {
  3.8684348534778976`*^9, 3.8684348557409086`*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8662919744175506`*^9, 
  3.8662920239835587`*^9, 3.866296250016961*^9, 3.866298427948594*^9, 
  3.866624573266987*^9, 3.868435101498345*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"e0dafe8a-3615-485f-bcce-15d284af0fcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SuperscriptBox[
        SubscriptBox["x", "5"], "2"]}], ",", 
      SuperscriptBox[
       SubscriptBox["x", "3"], "3"]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, {3.866292075994845*^9, 
   3.8662920768338304`*^9}, 3.866295975643381*^9, 3.8684348658224444`*^9},
 CellLabel->
  "In[381]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["332"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8662919840356183`*^9, {3.8662920682076383`*^9, 3.8662920784322667`*^9}, 
   3.86629625006693*^9, 3.8662984284908895`*^9, 3.8666245732784104`*^9, 
   3.8684351015113974`*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"1ddd2312-21fb-4722-b8aa-197410d42050"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.866298008751021*^9},
 CellLabel->
  "In[382]:=",ExpressionUUID->"95637ea1-c69b-40f4-a0d9-8e10feb93397"],

Cell["\<\
This example gives us an elementary component of dimension 341.  The \
dimension of the principal component is\
\>", "Text",
 CellChangeTimes->{{3.866296328902154*^9, 3.8662963664856987`*^9}, {
  3.8662994084410048`*^9, 
  3.866299409985015*^9}},ExpressionUUID->"d0cadcba-376d-42e3-bcec-\
9282a6433675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.8662963706216574`*^9, 3.866296375267478*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],

Cell[BoxData["210"], "Output",
 CellChangeTimes->{3.8662963764997134`*^9, 3.86629941311657*^9, 
  3.866624573282568*^9, 3.868435101516384*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"a363c074-f0d9-4fa2-8cee-13a48dbfb9bc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269., 679.5},
WindowMargins->{{Automatic, -1398.75}, {1.5, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ec9a19bb-c626-4832-bfe5-33f9bf74b5ef"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1038, 20, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1621, 44, 588, 10, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[2212, 56, 391, 13, 87, "Text",ExpressionUUID->"bbdb6c85-ede8-4521-a96d-4f2b7cf29c06"],
Cell[CellGroupData[{
Cell[2628, 73, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3072, 83, 719, 15, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3794, 100, 1275, 23, 66, "Output",ExpressionUUID->"2b503c44-96da-47bc-9e38-5cde365aa0b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5106, 128, 1147, 20, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[6278, 152, 1820, 29, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[8101, 183, 5370, 133, 131, "Output",ExpressionUUID->"36de0028-cfaa-4ae8-ad84-19b0c669e9d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13508, 321, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[13751, 328, 1888, 27, 66, "Output",ExpressionUUID->"5a74455c-fa98-4418-952e-91819f89f627"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15676, 360, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[15948, 368, 10501, 326, 247, "Output",ExpressionUUID->"468548a5-9eb0-41d2-86aa-693ab33db9f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26486, 699, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[26731, 706, 652, 13, 66, "Output",ExpressionUUID->"0199c21d-cd3d-4509-871a-3f7ab011d1ec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27432, 725, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[27662, 732, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[28052, 742, 5439, 149, 131, "Output",ExpressionUUID->"70121c8a-4fb8-4c20-a036-7d591201c47b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33528, 896, 2413, 36, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[35944, 934, 4376, 110, 103, "Output",ExpressionUUID->"adcfb540-ddfa-4c21-8122-617eb709768e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40357, 1049, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[40653, 1057, 2143, 31, 66, "Output",ExpressionUUID->"409bdef0-337f-4855-94fa-538ead90ff69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42833, 1093, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[43174, 1102, 3332, 82, 103, "Output",ExpressionUUID->"4e1104dd-0d96-47a3-8230-1a3d8931e44e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46543, 1189, 2493, 38, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[49039, 1229, 2351, 55, 70, "Output",ExpressionUUID->"24374b9d-820a-4de1-824c-2efba02c4a41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51427, 1289, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[51747, 1297, 1495, 22, 66, "Output",ExpressionUUID->"0a8ffd21-61f2-4464-b0a0-207322b15ece"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53291, 1325, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[53737, 1333, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[54374, 1348, 433, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[54832, 1361, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[55251, 1370, 1670, 24, 66, "Output",ExpressionUUID->"cb372123-f87c-48a0-b2d6-4a1f87c257a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56958, 1399, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[57416, 1411, 961, 15, 33, "Print",ExpressionUUID->"4af512db-269b-44b8-802b-07c103a0dc17"],
Cell[58380, 1428, 1195, 21, 33, "Print",ExpressionUUID->"e8f90c66-2a70-405d-9bb6-f8006bcec388"],
Cell[59578, 1451, 958, 15, 33, "Print",ExpressionUUID->"168caff9-93dd-4d29-80be-4b4a2a997f09"]
}, Open  ]],
Cell[60551, 1469, 968, 15, 66, "Output",ExpressionUUID->"69588fe4-e2be-49f2-9c20-b77409065442"]
}, Open  ]],
Cell[61534, 1487, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62006, 1501, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[62430, 1513, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[62848, 1527, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[63195, 1537, 649, 13, 66, "Output",ExpressionUUID->"f1f4b555-473a-4ff7-a52a-34275f46ef43"]
}, Open  ]],
Cell[63859, 1553, 152, 3, 42, "Input",ExpressionUUID->"2a00f383-24f7-4808-9e25-d22cc6358f98"],
Cell[CellGroupData[{
Cell[64036, 1560, 1109, 25, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[65148, 1587, 658, 10, 66, "Output",ExpressionUUID->"e0dafe8a-3615-485f-bcce-15d284af0fcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65843, 1602, 1142, 26, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[66988, 1630, 756, 12, 66, "Output",ExpressionUUID->"1ddd2312-21fb-4722-b8aa-197410d42050"]
}, Open  ]],
Cell[67759, 1645, 152, 3, 42, "Input",ExpressionUUID->"95637ea1-c69b-40f4-a0d9-8e10feb93397"],
Cell[67914, 1650, 313, 7, 52, "Text",ExpressionUUID->"d0cadcba-376d-42e3-bcec-9282a6433675"],
Cell[CellGroupData[{
Cell[68252, 1661, 204, 4, 42, "Input",ExpressionUUID->"13a4bdd0-ee65-43ed-a81e-561cd4d92826"],
Cell[68459, 1667, 225, 4, 66, "Output",ExpressionUUID->"a363c074-f0d9-4fa2-8cee-13a48dbfb9bc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,6,10,10,9_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78263,       1869]
NotebookOptionsPosition[     72226,       1754]
NotebookOutlinePosition[     72666,       1771]
CellTagsIndexPosition[     72623,       1768]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "6", ",", "10", ",", "10", ",", "9"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.866706046020702*^9, 3.866706046939294*^9}, {3.8667093983966465`*^9, 
  3.8667093991824355`*^9}, {3.8667100114396286`*^9, 3.8667100126903863`*^9}, {
  3.866710863123644*^9, 3.8667108697601137`*^9}, {3.866712391813654*^9, 
  3.866712397604119*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 272.  \
The principal component has dimension 216.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
  3.8667081452052464`*^9, 3.86670815405266*^9}, {3.8667094291058702`*^9, 
  3.8667094337539473`*^9}, {3.86671047479325*^9, 3.866710478857777*^9}, {
  3.866711002346773*^9, 3.866711006323307*^9}, {3.8667118664430027`*^9, 
  3.866711885437497*^9}, {3.8667124018254724`*^9, 3.8667124062095904`*^9}, {
  3.8667131318035946`*^9, 
  3.866713145555891*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693238677928033`*^9},ExpressionUUID->"25f691c6-b4fb-4ed4-a2ee-\
ac58a9acb88e"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}, {
  3.866706065828334*^9, 3.8667060662832336`*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.866706067286315*^9, {3.8667094239933147`*^9, 3.8667094374074426`*^9}, 
   3.8667101055286703`*^9, 3.8667110267114844`*^9, 3.866712410001599*^9, 
   3.8668155791184673`*^9},
 CellLabel->
  "Out[384]=",ExpressionUUID->"e1b69c29-cc87-42a8-afe6-6f91527055c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1, 6, 10, 10, \
9), and find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, 3.866706055882243*^9, 3.8667094088854046`*^9, 
   3.866710028632534*^9, 3.866711016735952*^9, 3.8667124245978203`*^9, {
   3.869323834521762*^9, 
   3.8693238372716875`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "10", ",", "10", ",", "9"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, 3.8667060619158344`*^9, 3.866709415614911*^9, 
   3.8667100347603807`*^9, 3.866711022801018*^9, 3.866712430159249*^9},
 CellLabel->
  "In[385]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.866706071569974*^9, 
   3.866709442128872*^9, 3.866710109083558*^9, 3.8667110312068267`*^9, 
   3.8667124356544952`*^9, 3.8668155883832507`*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"fb81af44-4e34-4ee9-8b5d-bcffa107dd93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8667061285836987`*^9, 3.8667094447674446`*^9, 
   3.8667101486158*^9, 3.8667110414503126`*^9, 3.866712439574025*^9, 
   3.8668155884884176`*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"228ab3ad-8bb4-486d-92bf-d3bffb187d65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwdxVsog2EYAOBfrWT2a4ZCyiHKpjQUrvBOrJRDVsoYtgg1iUZJWBIlMXIo
VySH5LDsYPgTWqldzGg0MhFNff1Jolw4vZ+LpydR117ZFMQwTAZqtgQfCzcI
XHkOz+kqtlIiwTOPxdz2JoHxN7GyeouAqyNizoQ3lP8w97hVI3BYzQQOqqIl
l3hKvSD+Fi/0xW3c4fKSEVZqJRAW8TBAn59ZOKVHfhqVMlyX1emn71/Ueopx
zll9kmQjoN9l3pPx1vyuL7pZdfJSaifA1xiWFD4C3pjJQCPOZWzZ2BsCojVv
m58QUHy8jtft8NDdvxqg93KaHrWFB4cpfYguH115THTwoI6aiEnCpxb7vC37
PBQta8OFRzwUsL86Ee6ueGqnH61MX9N1ClUCi6+1eNzZbh4ib/K0Ofj3cMPg
/86UQ7rM9RyWixvGBHr6rM8em3rGQ8iscE+KGzVlEhm+8LxupHMisTwNDxVN
jWnwP6vEzUY=
  "],
 CellLabel->
  "Out[387]=",ExpressionUUID->"bbe74ce0-38d8-48e3-86be-00882e621bab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[388]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["119"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVxU0ow2EcAOCthJaRjWJLYTvYiO1i4jC/HSiFJQk187GtpTUuZDn4jJR8
JdwclAPDNjMzw1pGDowiWttMiXr7l6bltPB7D09PUe9Ai57NYrHk6AOEfo6V
gOn+4oEuUIj5PHxQYPYe7BFoDRrqO/YJrMX560t4NGeBHcNPva1up41AwbGe
94T7nEJlGE+cGKxRPHkzy5U4CYRX3sbo/qGvazrn+aFeimcu3EbophbNfR0+
KrL6i48IVCnYCTHOUg4n6b5d0Veji4CtIraleiGQ15zyqcNVBekuboiAWTtj
jhACnnf1YpeDgeoA/5Nut3ssnYcMCOdk0/Sc/bT3IjcDZ3vJ/GLcLR9/NHoY
qOnWZXN8DHxfjfRl4DGtepB+KU8N0csir4VcfHlTFqy8Y6BhaLtHgZfn3k3S
A47Fc3pbSXtWFb7T/zdLb5r6FZYEGRBsGAMS3H8Y50nxn1rtBJ1rKZSX4quy
1XkN/g9bsc4v
  "],
 CellLabel->
  "Out[388]=",ExpressionUUID->"a19729f0-a805-4eb0-8415-e47cf2f12e36"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866706147603682*^9, 3.866709552126312*^9, 
   3.866710195618738*^9, 3.8667110576430116`*^9, 3.866712461003625*^9, 
   3.8668155951025376`*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"a84e8f17-0d00-432b-baeb-b64903dd7208"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "27"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.8667061507638597`*^9, 3.866706151213789*^9}, {3.866710203396949*^9, 
   3.86671020383587*^9}, {3.8667110658775434`*^9, 3.866711067212203*^9}, {
   3.866711149613491*^9, 3.866711150652711*^9}, {3.8667125811599965`*^9, 
   3.8667125815709333`*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, 3.8667061521774845`*^9, 
   3.866709567555465*^9, 3.8667102045737343`*^9, 3.86671106840469*^9, 
   3.866711152124593*^9, 3.8667125825161858`*^9, 3.8668155951786704`*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"035ffc67-58e0-4964-aec8-2f43b11a68f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.866706158586896*^9, 
   3.866709570404669*^9, 3.8667102106391478`*^9, 3.866711184370248*^9, 
   3.866712603259363*^9, 3.8668155952248697`*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"4465c992-4c25-4e45-a20b-0a296d9bad8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866706170271782*^9, 3.866709574233962*^9, 3.866710214799556*^9, 
   3.8667111879431763`*^9, 3.8667126068391495`*^9, 3.866815595271529*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"8cd261c1-4eaf-474c-b1f5-f04244be1e81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "9"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.866709579265438*^9, 3.866709579641019*^9}, {
   3.8667102177968435`*^9, 3.8667102190677395`*^9}, {3.86671119098893*^9, 
   3.8667111915726066`*^9}, {3.866712614596709*^9, 3.866712615179987*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8667061780225377`*^9, {
   3.8667095805744514`*^9, 3.866709590134473*^9}, 3.8667102200669937`*^9, 
   3.866711193196574*^9, 3.8667126160269175`*^9, 3.866815595317343*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"478a8963-6829-4afc-a65d-b572bed2ac37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[394]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8667061831934147`*^9, 
   3.8667095932293215`*^9, 3.8667102234316926`*^9, 3.866711208025584*^9, 
   3.866712623983565*^9, 3.86681559536086*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"7ee45c64-cde5-42f4-970a-e5a2ccf815d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.8667126293243675`*^9},
 CellLabel->
  "In[395]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.8558286644738646`*^9, 3.858780318944276*^9, 
   3.858785316032518*^9, 3.858786066168987*^9, 3.8587866094393826`*^9, 
   3.866212375379508*^9, 3.866212425331274*^9, 3.8662127314951563`*^9, 
   3.8662132091376605`*^9, 3.866213460239953*^9, 3.866213946810812*^9, 
   3.8662146048336396`*^9, 3.866215758828968*^9, 3.86670619441733*^9, 
   3.866709602465719*^9, 3.8667102299423265`*^9, 3.8667112246325293`*^9, 
   3.866712636807716*^9, 3.866815600992423*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"277dde35-21c7-4af8-b916-364388b36365"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866706199497077*^9, 3.866709602691619*^9, 3.8667102301369095`*^9, 
   3.86671122521108*^9, 3.8667126372308416`*^9, 3.8668156018780575`*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"12061127-cb00-4cdb-b32d-5316d002022b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9, 3.8667126373854885`*^9, 
   3.866815602236435*^9},
 CellLabel->
  "During evaluation of \
In[398]:=",ExpressionUUID->"bef72b48-cded-4bd3-a640-4509b62403fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "162", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "142", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 162, ") >= (numQ = ", 142, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9, 3.8667126373854885`*^9, 
   3.866815602248425*^9},
 CellLabel->
  "During evaluation of \
In[398]:=",ExpressionUUID->"cc435b00-2575-4416-95f3-91f7eff9b984"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9, 3.8667126373854885`*^9, 
   3.8668156036050425`*^9},
 CellLabel->
  "During evaluation of \
In[398]:=",ExpressionUUID->"2364919c-259e-465d-bf5c-eb17ca1e42b7"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.866706204826958*^9, 3.8667096030742464`*^9, 
   3.8667102302334223`*^9, 3.86671122540079*^9, 3.8667126379851346`*^9, 
   3.866815603613114*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"b1b9457c-4a44-43ca-a359-41b47eb55030"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[520]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[521]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["272"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQB2KvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoNo
qzO7DTTOv3F8epfjriaQZvrKpqEFpPtTt98E0ZcCUiu1gTQAMPPEZQ==
  "],
 CellLabel->
  "Out[521]=",ExpressionUUID->"82fc88a6-605e-4000-84e3-07104bbd7c86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SuperscriptBox[
       SubscriptBox["x", "6"], "2"]}], ",", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "4"], "2"], 
      SuperscriptBox[
       SubscriptBox["x", "6"], "2"]}]}], "}"}], ",", "OO", ",", "varList", 
   ",", "LM", ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8667062421187477`*^9, 
  3.8667062669580913`*^9}, {3.8667102734766088`*^9, 3.8667102747006907`*^9}, {
  3.8667113028378706`*^9, 3.866711309156659*^9}, {3.8667127111412954`*^9, 
  3.86671271742831*^9}},
 CellLabel->
  "In[522]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8667063098850164`*^9, 
  3.866709736293126*^9, 3.8667103362318573`*^9, 3.866711757749857*^9, 
  3.8667130351874323`*^9},
 CellLabel->
  "Out[522]=",ExpressionUUID->"00cffb51-1065-454a-8abf-fee2fc1245d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SuperscriptBox[
        SubscriptBox["x", "6"], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "4"], "2"], 
       SuperscriptBox[
        SubscriptBox["x", "6"], "2"]}]}], "}"}], ",", "OO", ",", "varList", 
    ",", "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, 3.866706278664034*^9, {
   3.8667102786603823`*^9, 3.866710280188859*^9}, 3.866711320654443*^9, 
   3.866712733271006*^9},
 CellLabel->
  "In[523]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["272"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8667063099009185`*^9, 3.8667097363032503`*^9, 3.8667103362439723`*^9, 
   3.866711757761998*^9, 3.8667130352027607`*^9},
 CellLabel->
  "Out[523]=",ExpressionUUID->"7319f312-67d4-4c36-ad97-00028d014d08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "*", "n"}]], "Input",
 CellChangeTimes->{{3.8662147693171387`*^9, 3.866214772194056*^9}},
 CellLabel->
  "In[524]:=",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],

Cell[BoxData["216"], "Output",
 CellChangeTimes->{3.8662147729194965`*^9, 3.8662159498758745`*^9, 
  3.866706309914981*^9, 3.866709736306858*^9, 3.86671033624728*^9, 
  3.866711757766164*^9, 3.866713035206751*^9},
 CellLabel->
  "Out[524]=",ExpressionUUID->"dfd8c41c-d2a3-4c27-9aba-d48ca70544a8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{22.5, Automatic}, {Automatic, 27}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6d5d9161-51ac-45f8-b8eb-0b0d79514527"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1090, 20, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1673, 44, 624, 11, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[2300, 57, 393, 13, 87, "Text",ExpressionUUID->"25f691c6-b4fb-4ed4-a2ee-ac58a9acb88e"],
Cell[CellGroupData[{
Cell[2718, 74, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3162, 84, 770, 16, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3935, 102, 1338, 25, 66, "Output",ExpressionUUID->"e1b69c29-cc87-42a8-afe6-6f91527055c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5310, 132, 934, 15, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[6269, 151, 1819, 29, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[8091, 182, 4662, 111, 103, "Output",ExpressionUUID->"fb81af44-4e34-4ee9-8b5d-bcffa107dd93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12790, 298, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[13033, 305, 1884, 27, 66, "Output",ExpressionUUID->"228ab3ad-8bb4-486d-92bf-d3bffb187d65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14954, 337, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[15226, 345, 13632, 432, 304, "Output",ExpressionUUID->"bbe74ce0-38d8-48e3-86be-00882e621bab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28895, 782, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[29140, 789, 657, 13, 66, "Output",ExpressionUUID->"a19729f0-a805-4eb0-8415-e47cf2f12e36"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29846, 808, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[30076, 815, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[30466, 825, 4852, 132, 131, "Output",ExpressionUUID->"a84e8f17-0d00-432b-baeb-b64903dd7208"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35355, 962, 2520, 38, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[37878, 1002, 4240, 106, 103, "Output",ExpressionUUID->"035ffc67-58e0-4964-aec8-2f43b11a68f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42155, 1113, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[42451, 1121, 2161, 31, 66, "Output",ExpressionUUID->"4465c992-4c25-4e45-a20b-0a296d9bad8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44649, 1157, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[44990, 1166, 2949, 68, 70, "Output",ExpressionUUID->"8cd261c1-4eaf-474c-b1f5-f04244be1e81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47976, 1239, 2495, 38, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[50474, 1279, 2071, 45, 70, "Output",ExpressionUUID->"478a8963-6829-4afc-a65d-b572bed2ac37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52582, 1329, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[52902, 1337, 1515, 22, 66, "Output",ExpressionUUID->"7ee45c64-cde5-42f4-970a-e5a2ccf815d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54466, 1365, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[54912, 1373, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[55549, 1388, 433, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[56007, 1401, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[56271, 1408, 2309, 33, 66, "Output",ExpressionUUID->"277dde35-21c7-4af8-b916-364388b36365"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58617, 1446, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[59036, 1455, 1670, 24, 66, "Output",ExpressionUUID->"12061127-cb00-4cdb-b32d-5316d002022b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60743, 1484, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[61201, 1496, 961, 15, 33, "Print",ExpressionUUID->"bef72b48-cded-4bd3-a640-4509b62403fb"],
Cell[62165, 1513, 1195, 21, 33, "Print",ExpressionUUID->"cc435b00-2575-4416-95f3-91f7eff9b984"],
Cell[63363, 1536, 960, 15, 33, "Print",ExpressionUUID->"2364919c-259e-465d-bf5c-eb17ca1e42b7"]
}, Open  ]],
Cell[64338, 1554, 965, 15, 66, "Output",ExpressionUUID->"b1b9457c-4a44-43ca-a359-41b47eb55030"]
}, Open  ]],
Cell[65318, 1572, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65790, 1586, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[66214, 1598, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[66632, 1612, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[66979, 1622, 640, 12, 66, "Output",ExpressionUUID->"82fc88a6-605e-4000-84e3-07104bbd7c86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67656, 1639, 1291, 31, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[68950, 1672, 638, 10, 66, "Output",ExpressionUUID->"00cffb51-1065-454a-8abf-fee2fc1245d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69625, 1687, 1303, 32, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[70931, 1721, 703, 11, 66, "Output",ExpressionUUID->"7319f312-67d4-4c36-ad97-00028d014d08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71671, 1737, 204, 4, 42, "Input",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],
Cell[71878, 1743, 296, 5, 66, "Output",ExpressionUUID->"dfd8c41c-d2a3-4c27-9aba-d48ca70544a8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,6,10,7,9_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     76688,       1806]
NotebookOptionsPosition[     70652,       1691]
NotebookOutlinePosition[     71092,       1708]
CellTagsIndexPosition[     71049,       1705]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "6", ",", "10", ",", "7", ",", "9"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"78cde890-70f6-4253-b0f9-e966c5043599"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.8662916138408933`*^9, 3.866291616728468*^9}, {3.866728146869799*^9, 
  3.866728172427798*^9}, {3.8667282814498434`*^9, 3.866728284707132*^9}, {
  3.866796821642228*^9, 3.866796825116036*^9}, {3.86680217977874*^9, 
  3.8668021950172443`*^9}, {3.867920819037232*^9, 
  3.867920820743623*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 248.  \
The principal component has dimension 198.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
  3.8662916262631025`*^9, 3.866291660718009*^9}, {3.8667282944910126`*^9, 
  3.8667283258346357`*^9}, {3.86679667832893*^9, 3.8667966904053087`*^9}, {
  3.8679214017845516`*^9, 
  3.867921460555666*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.869323589816525*^9},ExpressionUUID->"2f1cbd23-755a-4fb8-a5b7-\
19ee8f73ba72"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}, {
  3.8667968308981037`*^9, 3.866796832292573*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.8662916735760508`*^9, 3.8662918640623627`*^9, 3.866385778186672*^9, 
   3.86646375028823*^9, 3.8664637975826397`*^9, 3.866538814776019*^9, 
   3.8666440617983313`*^9, 3.8667283387843847`*^9, 3.866795973952834*^9, 
   3.8667968331313457`*^9, {3.8679208247174544`*^9, 3.867920842909315*^9}},
 CellLabel->
  "Out[392]=",ExpressionUUID->"f9995f79-c44a-4dd8-9204-2a2a6bb6b55e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1, 6, 10, 7, \
9), and find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, 3.866706055882243*^9, 3.8667094088854046`*^9, 
   3.866710028632534*^9, 3.866711016735952*^9, 3.8667124245978203`*^9, 
   3.866802244225835*^9, 3.867920832976819*^9, {3.8693236159607573`*^9, 
   3.8693236195288763`*^9}},ExpressionUUID->"668eafca-13d0-4b36-b933-\
e191ac6847db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "10", ",", "7", ",", "9"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, 3.8667060619158344`*^9, 3.866709415614911*^9, 
   3.8667100347603807`*^9, 3.866711022801018*^9, 3.866712430159249*^9, 
   3.866802240050189*^9, 3.867920839826903*^9},
 CellLabel->
  "In[393]:=",ExpressionUUID->"4fb7f2f3-6edd-4af8-a93a-d35ecffd9d71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.866706071569974*^9, 
   3.866709442128872*^9, 3.866710109083558*^9, 3.8667110312068267`*^9, 
   3.8667124356544952`*^9, 3.8667968614888725`*^9, 3.8668022484841843`*^9, 
   3.867920845789649*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"bf3a5f86-7d8d-4a00-980f-18f14be4c13b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"f9eedb17-fe7f-4f86-9dea-f3c323421fc6"],

Cell[BoxData["33"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8667061285836987`*^9, 3.8667094447674446`*^9, 
   3.8667101486158*^9, 3.8667110414503126`*^9, 3.866712439574025*^9, 
   3.8667968615164695`*^9, 3.8668022642955017`*^9, 3.867920849738553*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"1d3eba44-1119-4a6b-a359-b197e8d02e9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"a44d270a-127e-40f4-808c-200b747389c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwdxVsog2EYAOBfrWT2rxkKKYcopjQUcoF3QimHzCGHOSwyIhFKwpIoySkm
3JAckrNh+BNSysWMRiNERH19SaJcOL2fi6fHR1udXmrHcVwYKluz3xfPE7iw
7J6y1Xy6XI6H7suEpQUCPW+yxJxFAsc1zsN9eFHqD3eHGzUik3GZwE6Wm/wc
9y8UeV3jcTbP+VtcmdTJBxoJSJ3vW9mjQ+NHbJdPfaIC14bV3rC3z/ItCbhw
mHPgu06gcpN798PLY+q/2Mvqg5fkDQI0r25SZSNgde9/KsGFkMV1/oqAZNZa
dUMIqD5eewpWKTS0zDyxmwRNY+4aBVNfcDtb2TX94GOikOva6+6LD0w0W3Xb
FOKnip3EexRi+V+tBDenPVaz96YHL9laldqbx2d1FnO4mYLLVXRxBP7dUdT2
/6H/Lltx/CyNxOu6RZVsg23DI+CEgoNBvBWI6zUpcgU+/jynZwsSmTIIzxxZ
KcvADR/djtn4RcVYVOMphT/j3dcR
  "],
 CellLabel->
  "Out[395]=",ExpressionUUID->"45e226b8-640a-445a-8710-427adfee7681"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"c5ed6b1b-599e-4bb4-983f-24313f5e0f75"],

Cell[BoxData["110"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVxUsow3EcAPCthJaRjWJrZSZ5LCxliwPfHSjlkZZXMY95JI0SWQ6ekcuG
A24OyoF5bGZmXmuZx4FtRaSNqWX161+LltPC93f49BF3DTX0sFksVjH6BKGT
YyQw6Ln00gXyLD4PHxZoz/Z3CajcvVUtewRWv/hrS/hbip4dwE/PVDbLAQHR
cQ/vCXdYhOU+PHLSa3zDo3cL3FwLAd/KxyTdORq+oXOevVV5eKL+3k8fbGjz
VOITEqMz84iAQs6OZOGs8rEo3bEjCddYCRwUBjaVLwTS6mJCGlwpirdyXwlo
1fNaPyFgD9Yb2s0MlLr4IbrJZNe1HjIgXCyao6fsxQXFNgbOd6PpmbhNNvXY
b2egrEOTzHEw8H093p2AB9T1w/QrWewrXep/z+DiyxtF7pIHBqpHtzrleEHq
wwzdZTZc0BtzmpMU+PbA3wK9dvZXmONmQLDe78rFnYdfvDz8p0I9TefqMmT5
eHa6uU+Ft3qkCU347Uh+mc7LwD90XtVp
  "],
 CellLabel->
  "Out[396]=",ExpressionUUID->"3ac74f68-3db1-4d90-836d-c32ff030660b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"095a125c-172d-4801-baea-\
c88db8d374f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"09cb97d6-9bd5-44b8-8dba-447ff340290d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866706147603682*^9, 3.866709552126312*^9, 
   3.866710195618738*^9, 3.8667110576430116`*^9, 3.866712461003625*^9, 
   3.866796887991125*^9, 3.8668022778504457`*^9, 3.8679208612008924`*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"62b04dac-17a0-4b4c-bebf-6d992b327c68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "24"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.8667061507638597`*^9, 3.866706151213789*^9}, {3.866710203396949*^9, 
   3.86671020383587*^9}, {3.8667110658775434`*^9, 3.866711067212203*^9}, {
   3.866711149613491*^9, 3.866711150652711*^9}, {3.8667125811599965`*^9, 
   3.8667125815709333`*^9}, {3.8668023392736387`*^9, 
   3.8668023397337875`*^9}, {3.867920933255443*^9, 3.8679209343508196`*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"4ac2d0d6-9594-45e2-9e42-5b3cfd283a4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, 3.8667061521774845`*^9, 
   3.866709567555465*^9, 3.8667102045737343`*^9, 3.86671106840469*^9, 
   3.866711152124593*^9, 3.8667125825161858`*^9, 3.866796888006777*^9, 
   3.866802340874167*^9, 3.8679209353837085`*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"37b88651-3b08-4a95-9abd-5b7fb3b74750"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"6a1c4c60-313f-4d13-9320-53c69a22e581"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.866706158586896*^9, 
   3.866709570404669*^9, 3.8667102106391478`*^9, 3.866711184370248*^9, 
   3.866712603259363*^9, 3.866796888006777*^9, 3.8668023461633825`*^9, 
   3.8679209623355007`*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"36a8958f-879d-4fd5-b2b6-019cb4c16ca8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"cb4d3711-ce87-44f3-8772-c0eb2883298f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866706170271782*^9, 3.866709574233962*^9, 3.866710214799556*^9, 
   3.8667111879431763`*^9, 3.8667126068391495`*^9, 3.8667968880171795`*^9, 
   3.866802349483467*^9, 3.8679209660562162`*^9},
 CellLabel->
  "Out[400]=",ExpressionUUID->"3119a0c7-bbaf-49ee-9aff-100b57840873"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "9"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.866709579265438*^9, 3.866709579641019*^9}, {
   3.8667102177968435`*^9, 3.8667102190677395`*^9}, {3.86671119098893*^9, 
   3.8667111915726066`*^9}, {3.866712614596709*^9, 3.866712615179987*^9}, {
   3.8668023535643806`*^9, 3.8668023540330896`*^9}, {3.867920969630652*^9, 
   3.867920970239815*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"4cf24179-5f8b-4ed3-8692-fcb894b508ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8667061780225377`*^9, {
   3.8667095805744514`*^9, 3.866709590134473*^9}, 3.8667102200669937`*^9, 
   3.866711193196574*^9, 3.8667126160269175`*^9, 3.8667968880171795`*^9, 
   3.8668023548316593`*^9, 3.8679209712257814`*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"64ffff5b-e858-4000-ac90-845fe103303c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[402]:=",ExpressionUUID->"2618ec5c-9f0c-4413-ba07-00b88b376531"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8667061831934147`*^9, 
   3.8667095932293215`*^9, 3.8667102234316926`*^9, 3.866711208025584*^9, 
   3.866712623983565*^9, 3.8667968880492687`*^9, 3.866802373159466*^9, 
   3.86792099251921*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"cb211518-3d7d-4340-b991-dc1db1bb51de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"e3011fd9-740d-4371-88bf-\
b1d58bceadcd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],ExpressionUUID->
  "1f2a6a0d-6df1-4ad4-ab5d-1de22f7df0db"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"293db26a-6f54-4f93-8150-\
505e5e113b63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.8667126293243675`*^9},
 CellLabel->
  "In[403]:=",ExpressionUUID->"ae408603-4dd3-4790-acd6-72a4b186e30d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"b77901d7-9053-4da8-b5c4-225bea54645e"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.8558286644738646`*^9, 3.858780318944276*^9, 
   3.858785316032518*^9, 3.858786066168987*^9, 3.8587866094393826`*^9, 
   3.866212375379508*^9, 3.866212425331274*^9, 3.8662127314951563`*^9, 
   3.8662132091376605`*^9, 3.866213460239953*^9, 3.866213946810812*^9, 
   3.8662146048336396`*^9, 3.866215758828968*^9, 3.86670619441733*^9, 
   3.866709602465719*^9, 3.8667102299423265`*^9, 3.8667112246325293`*^9, 
   3.866712636807716*^9, 3.866796919750718*^9, 3.8668023860109787`*^9, 
   3.867920999330321*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"412bc7ea-77e3-4995-9fb3-10d55c23b1b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"a2cb9509-8a72-4115-96e4-4919c43b075c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866706199497077*^9, 3.866709602691619*^9, 3.8667102301369095`*^9, 
   3.86671122521108*^9, 3.8667126372308416`*^9, 3.8667969201626515`*^9, 
   3.866802386415118*^9, 3.867920999689661*^9},
 CellLabel->
  "Out[405]=",ExpressionUUID->"0d1b0aee-ca51-4ce3-8be8-e201ee7572f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[406]:=",ExpressionUUID->"4d9646de-7abb-4096-9426-1a4070ccc389"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9, 3.8667126373854885`*^9, 
   3.866796920322049*^9, 3.866802386555711*^9, 3.867920999847293*^9},
 CellLabel->
  "During evaluation of \
In[406]:=",ExpressionUUID->"ebc98c48-6fb2-4d51-8c25-7678c3ded5b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "144", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "130", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 144, ") >= (numQ = ", 130, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9, 3.8667126373854885`*^9, 
   3.866796920322049*^9, 3.866802386555711*^9, 3.867920999847293*^9},
 CellLabel->
  "During evaluation of \
In[406]:=",ExpressionUUID->"3f7ff777-9716-495d-bd19-0fcdaab019c1"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9, 3.8667126373854885`*^9, 
   3.866796920322049*^9, 3.866802386555711*^9, 3.867921000347212*^9},
 CellLabel->
  "During evaluation of \
In[406]:=",ExpressionUUID->"37dadb8b-43ee-412e-b170-d4e31a2455ec"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.866706204826958*^9, 3.8667096030742464`*^9, 
   3.8667102302334223`*^9, 3.86671122540079*^9, 3.8667126379851346`*^9, 
   3.8667969209328775`*^9, 3.8668023871508923`*^9, 3.867921000347212*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"bd2c2f73-fadc-4582-85b1-fcba56f0cc74"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"94eca705-f5a7-4048-a09a-b22a1e0a8161"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "dce30c27-d7e4-4c0e-8481-ff87b240105a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"1702c5af-3d8c-4150-b5d9-\
e6b1f96066be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"dbfaf6d1-0381-4f91-9584-9b2067c34f8a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"18065d81-1f37-4cbc-9ff0-504a652f7683"],

Cell[BoxData["248"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoPo
H3MEgsLPv3GUqt9UUnnxjSMAVFa35A==
  "],
 CellLabel->
  "Out[409]=",ExpressionUUID->"9d0a8d76-8541-480a-b1ce-234b22545982"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SuperscriptBox[
       SubscriptBox["x", "6"], "2"]}], ",", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "4"], "2"], 
      SubscriptBox["x", "6"]}]}], "}"}], ",", "OO", ",", "varList", ",", "LM",
    ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8668025988609514`*^9, 
  3.8668026064976115`*^9}, {3.866802641016491*^9, 3.8668026704382205`*^9}, {
  3.867921079214018*^9, 3.867921085644772*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"51c2da32-d8fd-420d-82c5-641ef3991264"],

Cell[BoxData["26"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.866802832542487*^9, 
  3.8679213175936413`*^9},
 CellLabel->
  "Out[410]=",ExpressionUUID->"fa449676-51e6-4b03-9e4e-54b64f04b454"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SuperscriptBox[
        SubscriptBox["x", "6"], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "4"], "2"], 
       SubscriptBox["x", "6"]}]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, 3.8679211007753553`*^9},
 CellLabel->
  "In[411]:=",ExpressionUUID->"48093915-480f-4f09-a84d-36c66e1813b5"],

Cell[BoxData["248"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8668028325554533`*^9, 3.8679213176092677`*^9},
 CellLabel->
  "Out[411]=",ExpressionUUID->"024c2539-5fb1-43af-9a9c-30209ace2dd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "*", "n"}]], "Input",
 CellChangeTimes->{{3.8662147693171387`*^9, 3.866214772194056*^9}},
 CellLabel->
  "In[412]:=",ExpressionUUID->"a600c2d5-e654-4cb2-a435-01fd360ae67e"],

Cell[BoxData["198"], "Output",
 CellChangeTimes->{3.8662147729194965`*^9, 3.8662159498758745`*^9, 
  3.866802832571081*^9, 3.8679213176092677`*^9},
 CellLabel->
  "Out[412]=",ExpressionUUID->"54983b8c-6bb0-42de-9f74-5ec023f391e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{2.25, Automatic}, {Automatic, 15}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7f3d3feb-5f2c-45d1-8c1e-8495ac09eff7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1124, 21, 146, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1707, 45, 477, 9, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[2187, 56, 391, 13, 87, "Text",ExpressionUUID->"2f1cbd23-755a-4fb8-a5b7-19ee8f73ba72"],
Cell[CellGroupData[{
Cell[2603, 73, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3047, 83, 770, 16, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3820, 101, 1455, 26, 66, "Output",ExpressionUUID->"f9995f79-c44a-4dd8-9204-2a2a6bb6b55e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5312, 132, 979, 15, 121, "Subsection",ExpressionUUID->"668eafca-13d0-4b36-b933-e191ac6847db"],
Cell[CellGroupData[{
Cell[6316, 151, 1866, 30, 42, "Input",ExpressionUUID->"4fb7f2f3-6edd-4af8-a93a-d35ecffd9d71"],
Cell[8185, 183, 4485, 105, 103, "Output",ExpressionUUID->"bf3a5f86-7d8d-4a00-980f-18f14be4c13b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12707, 293, 240, 5, 42, "Input",ExpressionUUID->"f9eedb17-fe7f-4f86-9dea-f3c323421fc6"],
Cell[12950, 300, 1930, 27, 66, "Output",ExpressionUUID->"1d3eba44-1119-4a6b-a359-b197e8d02e9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14917, 332, 269, 6, 42, "Input",ExpressionUUID->"a44d270a-127e-40f4-808c-200b747389c7"],
Cell[15189, 340, 12616, 399, 275, "Output",ExpressionUUID->"45e226b8-640a-445a-8710-427adfee7681"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27842, 744, 242, 5, 42, "Input",ExpressionUUID->"c5ed6b1b-599e-4bb4-983f-24313f5e0f75"],
Cell[28087, 751, 677, 13, 66, "Output",ExpressionUUID->"3ac74f68-3db1-4d90-836d-c32ff030660b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28813, 770, 205, 3, 81, "Subsection",ExpressionUUID->"095a125c-172d-4801-baea-c88db8d374f1"],
Cell[CellGroupData[{
Cell[29043, 777, 387, 8, 42, "Input",ExpressionUUID->"09cb97d6-9bd5-44b8-8dba-447ff340290d"],
Cell[29433, 787, 4568, 122, 103, "Output",ExpressionUUID->"62b04dac-17a0-4b4c-bebf-6d992b327c68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34038, 914, 2622, 39, 42, "Input",ExpressionUUID->"4ac2d0d6-9594-45e2-9e42-5b3cfd283a4d"],
Cell[36663, 955, 3958, 97, 103, "Output",ExpressionUUID->"37b88651-3b08-4a95-9abd-5b7fb3b74750"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40658, 1057, 293, 6, 42, "Input",ExpressionUUID->"6a1c4c60-313f-4d13-9320-53c69a22e581"],
Cell[40954, 1065, 2211, 32, 66, "Output",ExpressionUUID->"36a8958f-879d-4fd5-b2b6-019cb4c16ca8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43202, 1102, 338, 7, 42, "Input",ExpressionUUID->"cb4d3711-ce87-44f3-8772-c0eb2883298f"],
Cell[43543, 1111, 2817, 63, 70, "Output",ExpressionUUID->"3119a0c7-bbaf-49ee-9aff-100b57840873"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46397, 1179, 2599, 40, 42, "Input",ExpressionUUID->"4cf24179-5f8b-4ed3-8692-fcb894b508ba"],
Cell[48999, 1221, 2125, 46, 70, "Output",ExpressionUUID->"64ffff5b-e858-4000-ac90-845fe103303c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51161, 1272, 317, 6, 42, "Input",ExpressionUUID->"2618ec5c-9f0c-4413-ba07-00b88b376531"],
Cell[51481, 1280, 1565, 23, 66, "Output",ExpressionUUID->"cb211518-3d7d-4340-b991-dc1db1bb51de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53095, 1309, 443, 6, 81, "Subsection",ExpressionUUID->"e3011fd9-740d-4371-88bf-b1d58bceadcd"],
Cell[53541, 1317, 603, 12, 121, "Text",ExpressionUUID->"293db26a-6f54-4f93-8150-505e5e113b63"],
Cell[54147, 1331, 433, 9, 42, "Input",ExpressionUUID->"ae408603-4dd3-4790-acd6-72a4b186e30d"],
Cell[CellGroupData[{
Cell[54605, 1344, 261, 5, 42, "Input",ExpressionUUID->"b77901d7-9053-4da8-b5c4-225bea54645e"],
Cell[54869, 1351, 2359, 34, 66, "Output",ExpressionUUID->"412bc7ea-77e3-4995-9fb3-10d55c23b1b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57265, 1390, 416, 7, 42, "Input",ExpressionUUID->"a2cb9509-8a72-4115-96e4-4919c43b075c"],
Cell[57684, 1399, 1718, 25, 66, "Output",ExpressionUUID->"0d1b0aee-ca51-4ce3-8be8-e201ee7572f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59439, 1429, 433, 8, 42, "Input",ExpressionUUID->"4d9646de-7abb-4096-9426-1a4070ccc389"],
Cell[CellGroupData[{
Cell[59897, 1441, 1005, 15, 33, "Print",ExpressionUUID->"ebc98c48-6fb2-4d51-8c25-7678c3ded5b0"],
Cell[60905, 1458, 1239, 21, 33, "Print",ExpressionUUID->"3f7ff777-9716-495d-bd19-0fcdaab019c1"],
Cell[62147, 1481, 1002, 15, 33, "Print",ExpressionUUID->"37dadb8b-43ee-412e-b170-d4e31a2455ec"]
}, Open  ]],
Cell[63164, 1499, 1013, 15, 66, "Output",ExpressionUUID->"bd2c2f73-fadc-4582-85b1-fcba56f0cc74"]
}, Open  ]],
Cell[64192, 1517, 435, 9, 42, "Input",ExpressionUUID->"94eca705-f5a7-4048-a09a-b22a1e0a8161"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64664, 1531, 421, 10, 81, "Subsection",ExpressionUUID->"1702c5af-3d8c-4150-b5d9-e6b1f96066be"],
Cell[65088, 1543, 393, 10, 42, "Input",ExpressionUUID->"dbfaf6d1-0381-4f91-9584-9b2067c34f8a"],
Cell[CellGroupData[{
Cell[65506, 1557, 344, 8, 42, "Input",ExpressionUUID->"18065d81-1f37-4cbc-9ff0-504a652f7683"],
Cell[65853, 1567, 616, 12, 66, "Output",ExpressionUUID->"9d0a8d76-8541-480a-b1ce-234b22545982"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66506, 1584, 1208, 29, 46, "Input",ExpressionUUID->"51c2da32-d8fd-420d-82c5-641ef3991264"],
Cell[67717, 1615, 565, 9, 66, "Output",ExpressionUUID->"fa449676-51e6-4b03-9e4e-54b64f04b454"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68319, 1629, 1175, 29, 46, "Input",ExpressionUUID->"48093915-480f-4f09-a84d-36c66e1813b5"],
Cell[69497, 1660, 629, 10, 66, "Output",ExpressionUUID->"024c2539-5fb1-43af-9a9c-30209ace2dd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70163, 1675, 204, 4, 42, "Input",ExpressionUUID->"a600c2d5-e654-4cb2-a435-01fd360ae67e"],
Cell[70370, 1681, 230, 4, 66, "Output",ExpressionUUID->"54983b8c-6bb0-42de-9f74-5ec023f391e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,6,10,9,12_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    101113,       2565]
NotebookOptionsPosition[     94944,       2447]
NotebookOutlinePosition[     95384,       2464]
CellTagsIndexPosition[     95341,       2461]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "6", ",", "10", ",", "9", ",", "12"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.866706046020702*^9, 3.866706046939294*^9}, {3.8667093983966465`*^9, 
  3.8667093991824355`*^9}, {3.8667100114396286`*^9, 3.8667100126903863`*^9}, {
  3.866710863123644*^9, 
  3.8667108697601137`*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell[TextData[{
 "This example is confirmed to give an elementary component of dimension 302. \
 The principal component has dimension 228.  Note that this example is \
efficient but not ",
 Cell[BoxData[
  FormBox["\[CurlyTheta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f61c2338-9904-4a93-bc1c-44d66aa642ff"],
 "-efficient."
}], "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
  3.8667081452052464`*^9, 3.86670815405266*^9}, {3.8667094291058702`*^9, 
  3.8667094337539473`*^9}, {3.86671047479325*^9, 3.866710478857777*^9}, {
  3.866711002346773*^9, 3.866711006323307*^9}, {3.8667118664430027`*^9, 
  3.866711885437497*^9}, {3.8693237566816463`*^9, 
  3.8693237787049417`*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.869323721448166*^9},ExpressionUUID->"227c8591-7c75-4d01-abff-\
d0ccfe34323e"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}, {
  3.866706065828334*^9, 3.8667060662832336`*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.866706067286315*^9, {3.8667094239933147`*^9, 3.8667094374074426`*^9}, 
   3.8667101055286703`*^9, 3.8667110267114844`*^9},
 CellLabel->
  "Out[481]=",ExpressionUUID->"7075da1e-f4a2-47c2-8a56-38a854fe1a3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1, 6, 10, 9, \
12), and find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, 3.866706055882243*^9, 3.8667094088854046`*^9, 
   3.866710028632534*^9, 3.866711016735952*^9, {3.869323706072608*^9, 
   3.8693237134802933`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "10", ",", "9", ",", "12"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, 3.8667060619158344`*^9, 3.866709415614911*^9, 
   3.8667100347603807`*^9, 3.866711022801018*^9},
 CellLabel->
  "In[482]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.866706071569974*^9, 
   3.866709442128872*^9, 3.866710109083558*^9, 3.8667110312068267`*^9},
 CellLabel->
  "Out[482]=",ExpressionUUID->"913dff00-cdf2-4ffc-bfe8-e2342cb1bddd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[483]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["38"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8667061285836987`*^9, 3.8667094447674446`*^9, 
   3.8667101486158*^9, 3.8667110414503126`*^9},
 CellLabel->
  "Out[483]=",ExpressionUUID->"56e9b393-37b4-4f3d-938a-7bdc5ed7c067"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[484]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQB+L0zewHuda8crx2Yd9FEB3MGyQkBKSNDgrsWb/2lWPf
JwH3yHWvHE8VCk+fAKQT/P8xPADSW2JZdmzZ8Mpxd5iE0FUgrRrPIn8HSDvf
kFlzD0gbeLXzam555cgn/LAeRM+auuA4iBb50eCuBaSTjIvuguhdl2IuuAHp
PUciDyltfeWYs53hiwqQzrQv/QOiNwQfeue77ZXjm+iSxU43XjlekZz4LAVI
7zFct5X31itHnhVXcu++euXo9PVDX9ymN45ldcufgejqPbGVUZvfOO6YoNcC
og26lj1W3PHGMUq0X1IJSE9aWHslY9cbR9eliYJcB944OvD+T+IB0ucCnuSD
6APLptwE0UlOwQq8QHpFxoVzZufeOIrcsks0B9J/2xKawPQR1X0gWuvUcz4L
IF3Sw5IDoqfd2Calcf6NI+c0rp2aQLoh1k9IC0gveL6qAUQDAAyMxoc=
  "],
 CellLabel->
  "Out[484]=",ExpressionUUID->"816ccac1-d06c-4224-8969-9b96ef0de2b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[485]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["125"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQB+JnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIL3DsOFKxq43jtYJKYJcB944fjpWkcwDpB/EBxSA
6COGbLdAtM7d+wq8QHrifIPzZufeOHqVLks0B9J6oueaQPTRTf37QHSYRgS/
BZBelfW/HUT7Nf+T1jj/xlFqRsZRTSB9aPNHIS0g/c0hvhFEAwC0Csby
  "],
 CellLabel->
  "Out[485]=",ExpressionUUID->"375a87c3-7d80-4e75-96e4-6d969289949c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[486]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866706147603682*^9, 3.866709552126312*^9, 
   3.866710195618738*^9, 3.8667110576430116`*^9},
 CellLabel->
  "Out[486]=",ExpressionUUID->"b367c299-bda3-497a-8cbd-bcdd16f34cb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "22"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.8667061507638597`*^9, 3.866706151213789*^9}, {3.866710203396949*^9, 
   3.86671020383587*^9}, {3.8667110658775434`*^9, 3.866711067212203*^9}, {
   3.866711149613491*^9, 3.866711150652711*^9}},
 CellLabel->
  "In[488]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, 3.8667061521774845`*^9, 
   3.866709567555465*^9, 3.8667102045737343`*^9, 3.86671106840469*^9, 
   3.866711152124593*^9},
 CellLabel->
  "Out[488]=",ExpressionUUID->"08c71606-5618-48f4-b668-af6376251dc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.866706158586896*^9, 
   3.866709570404669*^9, 3.8667102106391478`*^9, 3.866711184370248*^9},
 CellLabel->
  "Out[489]=",ExpressionUUID->"e7a963dc-e718-4b48-8b18-e9d5a1d9581c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866706170271782*^9, 3.866709574233962*^9, 3.866710214799556*^9, 
   3.8667111879431763`*^9},
 CellLabel->
  "Out[490]=",ExpressionUUID->"35dd2ba2-9669-4087-b062-97f8ba9b7d44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "12"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.866709579265438*^9, 3.866709579641019*^9}, {
   3.8667102177968435`*^9, 3.8667102190677395`*^9}, {3.86671119098893*^9, 
   3.8667111915726066`*^9}},
 CellLabel->
  "In[491]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8667061780225377`*^9, {
   3.8667095805744514`*^9, 3.866709590134473*^9}, 3.8667102200669937`*^9, 
   3.866711193196574*^9},
 CellLabel->
  "Out[491]=",ExpressionUUID->"175ac262-5515-4809-9eba-db753b69096c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[492]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8667061831934147`*^9, 
   3.8667095932293215`*^9, 3.8667102234316926`*^9, 3.866711208025584*^9},
 CellLabel->
  "Out[492]=",ExpressionUUID->"16323bec-facd-46b0-9082-87a4c008e7fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
  3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
  3.6127984157490077`*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "4"]}], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.580722845420351*^9, 3.581069915832409*^9, 
   3.5811831607636404`*^9, 3.58134624632602*^9, 3.5823058986912384`*^9, 
   3.58237237337467*^9, 3.582386811391014*^9, 3.5823887878642144`*^9, 
   3.5823890100706143`*^9, 3.582390405115999*^9, 3.5823905077327995`*^9, 
   3.582391719990599*^9, 3.582392732336999*^9, 3.582392853502199*^9, 
   3.584116844430608*^9, 3.584117759236392*^9, 3.584118498989993*^9, 
   3.5841187591392574`*^9, 3.5841194309575634`*^9, 3.584119580749724*^9, 
   3.584120652492194*^9, 3.584121623426818*^9, 3.5841216897272425`*^9, 
   3.584177795041011*^9, 3.5846282748796873`*^9, 3.5846327362407904`*^9, 
   3.5846328039291906`*^9, 3.5852409789951153`*^9, 3.6031140053899155`*^9, 
   3.603984122143571*^9, {3.6127983092166076`*^9, 3.6127983277806077`*^9}, 
   3.6127983580602074`*^9, 3.6127984186194077`*^9, {3.851613419164598*^9, 
   3.8516134479020495`*^9}, 3.8516140592903643`*^9, 3.85212926835569*^9, 
   3.852129329988427*^9, 3.854634856799121*^9, 3.854635338440177*^9, 
   3.855828664340494*^9, 3.858780318776095*^9, 3.8587853123894496`*^9, 
   3.858786062840376*^9, 3.8587866057283106`*^9, 3.866212371994252*^9, 
   3.8662124226705685`*^9, 3.8662127274157743`*^9, 3.8662132050032897`*^9, 
   3.8662134567752786`*^9, 3.866213943514704*^9, 3.8662146012990117`*^9, 
   3.8662157553438563`*^9, 3.866706190227182*^9, 3.8667096024454165`*^9, 
   3.8667102299220085`*^9, 3.8667112246140842`*^9},
 CellLabel->
  "Out[493]=",ExpressionUUID->"2cc2977e-af7a-4afe-bb18-560e4824c917"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[494]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.8558286644738646`*^9, 3.858780318944276*^9, 
   3.858785316032518*^9, 3.858786066168987*^9, 3.8587866094393826`*^9, 
   3.866212375379508*^9, 3.866212425331274*^9, 3.8662127314951563`*^9, 
   3.8662132091376605`*^9, 3.866213460239953*^9, 3.866213946810812*^9, 
   3.8662146048336396`*^9, 3.866215758828968*^9, 3.86670619441733*^9, 
   3.866709602465719*^9, 3.8667102299423265`*^9, 3.8667112246325293`*^9},
 CellLabel->
  "Out[494]=",ExpressionUUID->"37d81cc9-6513-4829-93d2-3454fd26f435"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866706199497077*^9, 3.866709602691619*^9, 3.8667102301369095`*^9, 
   3.86671122521108*^9},
 CellLabel->
  "Out[495]=",ExpressionUUID->"afae6522-8942-4cb2-b21d-c218536cbe67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[496]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9},
 CellLabel->
  "During evaluation of \
In[496]:=",ExpressionUUID->"9a53bc64-1bf9-4132-a916-6073a7b50d45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "132", 
   "\[InvisibleSpace]", "\<\") < (numQ = \"\>", "\[InvisibleSpace]", "135", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 132, ") < (numQ = ", 135, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.866711225394763*^9},
 CellLabel->
  "During evaluation of \
In[496]:=",ExpressionUUID->"a0112001-043a-46cd-be6c-ec8c6d701e36"],

Cell[BoxData["\<\"The map \[CurlyTheta] is not surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253987827`*^9},
 CellLabel->
  "During evaluation of \
In[496]:=",ExpressionUUID->"495adb57-6999-4f09-9889-1a57a6ce5761"]
}, Open  ]],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.866706204826958*^9, 3.8667096030742464`*^9, 
   3.8667102302334223`*^9, 3.86671122540079*^9},
 CellLabel->
  "Out[496]=",ExpressionUUID->"bfb8302d-0ac6-4220-86e3-1727010db6f3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[497]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[499]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["302"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA2KvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoNo
qzO7DTTOv3F8epfjriaQZvrKpqEFpPtTt98E0QAaiMA9
  "],
 CellLabel->
  "Out[499]=",ExpressionUUID->"6fde698f-5d93-4b32-bc05-3e04583b5741"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SuperscriptBox[
       SubscriptBox["x", "6"], "2"]}], ",", 
     SuperscriptBox[
      SubscriptBox["x", "4"], "3"]}], "}"}], ",", "OO", ",", "varList", ",", 
   "LM", ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8667062421187477`*^9, 
  3.8667062669580913`*^9}, {3.8667102734766088`*^9, 3.8667102747006907`*^9}, {
  3.8667113028378706`*^9, 3.866711309156659*^9}},
 CellLabel->
  "In[500]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8667063098850164`*^9, 
  3.866709736293126*^9, 3.8667103362318573`*^9, 3.866711757749857*^9},
 CellLabel->
  "Out[500]=",ExpressionUUID->"66bf9c24-8992-40e3-a4b7-2090a88581f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SuperscriptBox[
        SubscriptBox["x", "6"], "2"]}], ",", 
      SuperscriptBox[
       SubscriptBox["x", "4"], "3"]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, 3.866706278664034*^9, {
   3.8667102786603823`*^9, 3.866710280188859*^9}, 3.866711320654443*^9},
 CellLabel->
  "In[501]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["302"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8667063099009185`*^9, 3.8667097363032503`*^9, 3.8667103362439723`*^9, 
   3.866711757761998*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"28aec338-0aba-4350-8867-892ac8f701c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "*", "n"}]], "Input",
 CellChangeTimes->{{3.8662147693171387`*^9, 3.866214772194056*^9}},
 CellLabel->
  "In[502]:=",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],

Cell[BoxData["228"], "Output",
 CellChangeTimes->{3.8662147729194965`*^9, 3.8662159498758745`*^9, 
  3.866706309914981*^9, 3.866709736306858*^9, 3.86671033624728*^9, 
  3.866711757766164*^9},
 CellLabel->
  "Out[502]=",ExpressionUUID->"f142ab97-e887-4f34-aeb1-c98dc1cb437f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{22.5, Automatic}, {Automatic, 27}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ddbddb02-8143-45e6-8974-f742fdc0e8d9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1044, 20, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1627, 44, 795, 16, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[2425, 62, 391, 13, 87, "Text",ExpressionUUID->"227c8591-7c75-4d01-abff-d0ccfe34323e"],
Cell[CellGroupData[{
Cell[2841, 79, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3285, 89, 770, 16, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[4058, 107, 1288, 24, 66, "Output",ExpressionUUID->"7075da1e-f4a2-47c2-8a56-38a854fe1a3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5383, 136, 906, 14, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[6314, 154, 1797, 29, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[8114, 185, 4897, 119, 103, "Output",ExpressionUUID->"913dff00-cdf2-4ffc-bfe8-e2342cb1bddd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13048, 309, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[13291, 316, 1834, 26, 66, "Output",ExpressionUUID->"56e9b393-37b4-4f3d-938a-7bdc5ed7c067"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15162, 347, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[15434, 355, 14635, 461, 333, "Output",ExpressionUUID->"816ccac1-d06c-4224-8969-9b96ef0de2b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30106, 821, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[30351, 828, 640, 12, 66, "Output",ExpressionUUID->"375a87c3-7d80-4e75-96e4-6d969289949c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31040, 846, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[31270, 853, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[31660, 863, 4764, 129, 131, "Output",ExpressionUUID->"b367c299-bda3-497a-8cbd-bcdd16f34cb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36461, 997, 2466, 37, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[38930, 1036, 3678, 90, 103, "Output",ExpressionUUID->"08c71606-5618-48f4-b668-af6376251dc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42645, 1131, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[42941, 1139, 2111, 30, 66, "Output",ExpressionUUID->"e7a963dc-e718-4b48-8b18-e9d5a1d9581c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45089, 1174, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[45430, 1183, 3006, 71, 70, "Output",ExpressionUUID->"35dd2ba2-9669-4087-b062-97f8ba9b7d44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48473, 1259, 2450, 38, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[50926, 1299, 2355, 55, 70, "Output",ExpressionUUID->"175ac262-5515-4809-9eba-db753b69096c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53318, 1359, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[53638, 1367, 1469, 21, 66, "Output",ExpressionUUID->"16323bec-facd-46b0-9082-87a4c008e7fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55156, 1394, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[55602, 1402, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[CellGroupData[{
Cell[56261, 1419, 387, 8, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[56651, 1429, 22654, 674, 592, "Output",ExpressionUUID->"2cc2977e-af7a-4afe-bb18-560e4824c917"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79342, 2108, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[79606, 2115, 2261, 32, 66, "Output",ExpressionUUID->"37d81cc9-6513-4829-93d2-3454fd26f435"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81904, 2152, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[82323, 2161, 1622, 24, 66, "Output",ExpressionUUID->"afae6522-8942-4cb2-b21d-c218536cbe67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83982, 2190, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[84440, 2202, 911, 14, 33, "Print",ExpressionUUID->"9a53bc64-1bf9-4132-a916-6073a7b50d45"],
Cell[85354, 2218, 1141, 20, 33, "Print",ExpressionUUID->"a0112001-043a-46cd-be6c-ec8c6d701e36"],
Cell[86498, 2240, 912, 14, 33, "Print",ExpressionUUID->"495adb57-6999-4f09-9889-1a57a6ce5761"]
}, Open  ]],
Cell[87425, 2257, 916, 14, 66, "Output",ExpressionUUID->"bfb8302d-0ac6-4220-86e3-1727010db6f3"]
}, Open  ]],
Cell[88356, 2274, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88828, 2288, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[89252, 2300, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[89670, 2314, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[90017, 2324, 628, 12, 66, "Output",ExpressionUUID->"6fde698f-5d93-4b32-bc05-3e04583b5741"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90682, 2341, 1163, 27, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[91848, 2370, 611, 9, 66, "Output",ExpressionUUID->"66bf9c24-8992-40e3-a4b7-2090a88581f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92496, 2384, 1196, 28, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[93695, 2414, 679, 11, 66, "Output",ExpressionUUID->"28aec338-0aba-4350-8867-892ac8f701c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94411, 2430, 204, 4, 42, "Input",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],
Cell[94618, 2436, 274, 5, 66, "Output",ExpressionUUID->"f142ab97-e887-4f34-aeb1-c98dc1cb437f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,6,21,7,9_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     84933,       2076]
NotebookOptionsPosition[     78700,       1959]
NotebookOutlinePosition[     79147,       1976]
CellTagsIndexPosition[     79104,       1973]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "6", ",", "21", ",", "7", ",", "9"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.866706046020702*^9, 3.866706046939294*^9}, {3.8667093983966465`*^9, 
  3.8667093991824355`*^9}, {3.8667100114396286`*^9, 3.8667100126903863`*^9}, {
  3.866710863123644*^9, 3.8667108697601137`*^9}, {3.866712391813654*^9, 
  3.866712397604119*^9}, {3.8686956959705763`*^9, 
  3.868695697513796*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 461.  \
The principal component has dimension 264.  Note that we tested this example \
after it was deemed plausible by the plausibility test.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
  3.8667081452052464`*^9, 3.86670815405266*^9}, {3.8667094291058702`*^9, 
  3.8667094337539473`*^9}, {3.86671047479325*^9, 3.866710478857777*^9}, {
  3.866711002346773*^9, 3.866711006323307*^9}, {3.8667118664430027`*^9, 
  3.866711885437497*^9}, {3.8667124018254724`*^9, 3.8667124062095904`*^9}, {
  3.8667131318035946`*^9, 3.866713145555891*^9}, {3.8686957025708933`*^9, 
  3.868695706462883*^9}, {3.868699014301322*^9, 3.8686990312275734`*^9}, {
  3.8693239349525466`*^9, 
  3.869323962663783*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693239097920375`*^9},ExpressionUUID->"b67d2dd4-6752-4242-92fe-\
9df190d7226c"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}, {
  3.866706065828334*^9, 3.8667060662832336`*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.866706067286315*^9, {3.8667094239933147`*^9, 3.8667094374074426`*^9}, 
   3.8667101055286703`*^9, 3.8667110267114844`*^9, 3.866712410001599*^9, 
   3.8668155791184673`*^9, 3.868695710071461*^9, 3.8686957404675303`*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"e7626a80-01a4-4ed0-b054-590ddc193dd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1, 6, 21, 7, \
9), and find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, 3.866706055882243*^9, 3.8667094088854046`*^9, 
   3.866710028632534*^9, 3.866711016735952*^9, 3.8667124245978203`*^9, {
   3.8686957230483084`*^9, 
   3.8686957280538177`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "7", ",", "9"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, 3.8667060619158344`*^9, 3.866709415614911*^9, 
   3.8667100347603807`*^9, 3.866711022801018*^9, 3.866712430159249*^9, 
   3.8686957368441944`*^9},
 CellLabel->
  "In[465]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.866706071569974*^9, 
   3.866709442128872*^9, 3.866710109083558*^9, 3.8667110312068267`*^9, 
   3.8667124356544952`*^9, 3.8668155883832507`*^9, 3.8686957453305025`*^9},
 CellLabel->
  "Out[465]=",ExpressionUUID->"55abe2fe-37b3-48e8-9621-9f4b58a34942"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["44"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8667061285836987`*^9, 3.8667094447674446`*^9, 
   3.8667101486158*^9, 3.8667110414503126`*^9, 3.866712439574025*^9, 
   3.8668155884884176`*^9, 3.8686957498889256`*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"9607b22e-3789-41cb-83f6-bed69f84e1b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwdxVsog2EYAOBfrWT2a4ZCyiErm9JQuMI7oZRDVsphbItQJEIhLImSnHKI
K5KRHBbD8LdYSrmY0WiEiKivL8mhXDi9n4unJ9xQl1/hwXFcHKpc99wXLxE4
d9pO2Bo+XybD4/alwuoygYFXaWbhCoGjer+JIVyX+8Pd4hatyGoxE9gtCJSd
4fIyUegVnuYOWbrBVVm9vMJCwMfvrpM9NTZ9yPb/NGYqcUN8wzV757TEmYEL
B4X2iA0CNVvceyRendL0xTZr7M/ZmwRoceOs2k3AFTT8WI4LsSsb/CUByYKr
9poQUH+8DJSuUWjumH9ktwnalqJ1CtahmG62qs90H26lUBQwGBSBj8y0u6p2
KKTP6X3FexRS+V+DBHfkPdSx90yjF2yDWhPG4wtVTkeCg4L/ZbI+Ef/u0XX9
fyC3sZVHTz5JeGO/qIY97t4Mjjqm4DUu3lbgRm2OTIlPPy0a2YJEqorGvSUj
/Vq8VVMw+XZK4Q8rYtH1
  "],
 CellLabel->
  "Out[467]=",ExpressionUUID->"b3c226ee-c191-4069-aec0-7dcaf0be1d94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["115"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVxUsow3EcAPCthJaRjZotxeawITYHWxz4OlAKay2hmHeSxmUiB88sJa/k
cXJQDszYzMy81jJysCGitTG1qF//Wh45LXx/h0+fzNZeTQebxWIVoDcQuTkm
Aj03Z7d0oTKLz8P7hPrjnW0CWl9nRb2ZwNIHf3kOf06ZYYfwo2Otw7ZLIP2g
g/eAu2yikgD+fdhpesajV0auzEYgsPA6THcbIpd0zuNtRTaeOHMdpPdoGm/K
8SGJyS3eJ6BSsr+zcFZJf5Tu2pJEquwEdvND62VPBAQ1Me/teFl6vJ3rJ6DX
TeqDhIAzrJ5tsjJQ5OG/0y0W52DDHgOiKfkEPcUcF850MHCyHU0T4w7FyH2X
k4Hi5vZkjouBz4uBtgQ8pFP30c8VsX56bvAlg4vPr8l9hV4GKg0bLUo8L9U7
RvdYZ0/ptdK6JBW+2f1npFeP/4qkPgaEK10eGe7e++Bl4z+lulE6dzBDkYMv
yhenG/E4wc7q1x0D/99p0ok=
  "],
 CellLabel->
  "Out[468]=",ExpressionUUID->"4765aeee-75a4-40f0-ad5a-1d2fc85cf966"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866706147603682*^9, 3.866709552126312*^9, 
   3.866710195618738*^9, 3.8667110576430116`*^9, 3.866712461003625*^9, 
   3.8668155951025376`*^9, 3.8686957647143693`*^9},
 CellLabel->
  "Out[469]=",ExpressionUUID->"e310adc5-9ea5-4263-bc50-6d3a64075ede"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "49"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.8667061507638597`*^9, 3.866706151213789*^9}, {3.866710203396949*^9, 
   3.86671020383587*^9}, {3.8667110658775434`*^9, 3.866711067212203*^9}, {
   3.866711149613491*^9, 3.866711150652711*^9}, {3.8667125811599965`*^9, 
   3.8667125815709333`*^9}, {3.8686959095329065`*^9, 3.86869591046157*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, 3.8667061521774845`*^9, 
   3.866709567555465*^9, 3.8667102045737343`*^9, 3.86671106840469*^9, 
   3.866711152124593*^9, 3.8667125825161858`*^9, 3.8668155951786704`*^9, 
   3.868695911463098*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"bfdf3683-7fdb-48a8-93d2-9b66739a3ba9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["49"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.866706158586896*^9, 
   3.866709570404669*^9, 3.8667102106391478`*^9, 3.866711184370248*^9, 
   3.866712603259363*^9, 3.8668155952248697`*^9, 3.8686959983389225`*^9},
 CellLabel->
  "Out[471]=",ExpressionUUID->"6dbff82d-3a31-4220-9620-a8e662570001"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866706170271782*^9, 3.866709574233962*^9, 3.866710214799556*^9, 
   3.8667111879431763`*^9, 3.8667126068391495`*^9, 3.866815595271529*^9, 
   3.868696002166046*^9},
 CellLabel->
  "Out[472]=",ExpressionUUID->"311e51f0-7fa4-41bb-8f07-8bb6cd3f9ed1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "9"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.866709579265438*^9, 3.866709579641019*^9}, {
   3.8667102177968435`*^9, 3.8667102190677395`*^9}, {3.86671119098893*^9, 
   3.8667111915726066`*^9}, {3.866712614596709*^9, 3.866712615179987*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8667061780225377`*^9, {
   3.8667095805744514`*^9, 3.866709590134473*^9}, 3.8667102200669937`*^9, 
   3.866711193196574*^9, 3.8667126160269175`*^9, 3.866815595317343*^9, 
   3.868696006506507*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"96d0dc82-87dd-47f4-97dc-bc1c8f10b7c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[474]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8667061831934147`*^9, 
   3.8667095932293215`*^9, 3.8667102234316926`*^9, 3.866711208025584*^9, 
   3.866712623983565*^9, 3.86681559536086*^9, 3.8686960262688847`*^9},
 CellLabel->
  "Out[474]=",ExpressionUUID->"5ae8a6c8-17aa-40f4-92c7-fec2071919a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.8667126293243675`*^9},
 CellLabel->
  "In[475]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["49"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.8558286644738646`*^9, 3.858780318944276*^9, 
   3.858785316032518*^9, 3.858786066168987*^9, 3.8587866094393826`*^9, 
   3.866212375379508*^9, 3.866212425331274*^9, 3.8662127314951563`*^9, 
   3.8662132091376605`*^9, 3.866213460239953*^9, 3.866213946810812*^9, 
   3.8662146048336396`*^9, 3.866215758828968*^9, 3.86670619441733*^9, 
   3.866709602465719*^9, 3.8667102299423265`*^9, 3.8667112246325293`*^9, 
   3.866712636807716*^9, 3.866815600992423*^9, 3.8686960333871107`*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"50297e45-9bbe-4fdf-ac1d-6e22b95c0fcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[477]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866706199497077*^9, 3.866709602691619*^9, 3.8667102301369095`*^9, 
   3.86671122521108*^9, 3.8667126372308416`*^9, 3.8668156018780575`*^9, 
   3.8686960339043283`*^9},
 CellLabel->
  "Out[477]=",ExpressionUUID->"d3234f14-83e1-4cdd-84bc-bc4129630f2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9, 3.8667126373854885`*^9, 
   3.866815602236435*^9, 3.8686960341093316`*^9},
 CellLabel->
  "During evaluation of \
In[478]:=",ExpressionUUID->"bbaf36bb-c135-4e05-9937-a34f5bcb6c71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "294", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "159", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 294, ") >= (numQ = ", 159, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9, 3.8667126373854885`*^9, 
   3.866815602236435*^9, 3.8686960341093316`*^9},
 CellLabel->
  "During evaluation of \
In[478]:=",ExpressionUUID->"55a936ca-e284-4966-9923-ed8d0ad886c3"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9, 
   3.8667102302264023`*^9, 3.8667112253916693`*^9, 3.8667126373854885`*^9, 
   3.866815602236435*^9, 3.86869603538684*^9},
 CellLabel->
  "During evaluation of \
In[478]:=",ExpressionUUID->"5b2e9f42-6e90-48c6-945b-41b35cdebf8b"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.866706204826958*^9, 3.8667096030742464`*^9, 
   3.8667102302334223`*^9, 3.86671122540079*^9, 3.8667126379851346`*^9, 
   3.866815603613114*^9, 3.86869603538684*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"4c4ff711-f96e-4a4a-a6ce-356dd6ffca9d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[479]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[481]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["461"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAGKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoNo
qzO7DTTOv3F8epfjriaQZvrKpqEFpPtTt98E0ZcCUiu1QeIxfJJfLr1xBABh
vcfe
  "],
 CellLabel->
  "Out[481]=",ExpressionUUID->"44b8dd8e-2d0c-4679-a867-bf4d819528ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SuperscriptBox[
       SubscriptBox["x", "6"], "2"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SuperscriptBox[
       SubscriptBox["x", "6"], "2"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SuperscriptBox[
       SubscriptBox["x", "6"], "2"]}], ",", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "4"], "2"], 
      SubscriptBox["x", "6"]}]}], "}"}], ",", "OO", ",", "varList", ",", "LM",
    ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8667062421187477`*^9, 
  3.8667062669580913`*^9}, {3.8667102734766088`*^9, 3.8667102747006907`*^9}, {
  3.8667113028378706`*^9, 3.866711309156659*^9}, {3.8667127111412954`*^9, 
  3.86671271742831*^9}, {3.8686960467329273`*^9, 3.8686960680673275`*^9}, {
  3.868697670067159*^9, 3.8686976792393017`*^9}},
 CellLabel->
  "In[488]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8667063098850164`*^9, 
  3.866709736293126*^9, 3.8667103362318573`*^9, 3.866711757749857*^9, 
  3.8667130351874323`*^9, 3.868696776469865*^9, 3.8686976808078938`*^9},
 CellLabel->
  "Out[488]=",ExpressionUUID->"8b0b4889-8fb8-4369-adc5-d488d05ff0bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SuperscriptBox[
        SubscriptBox["x", "6"], "2"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SuperscriptBox[
        SubscriptBox["x", "6"], "2"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SuperscriptBox[
        SubscriptBox["x", "6"], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "4"], "2"], 
       SubscriptBox["x", "6"]}]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, 3.866706278664034*^9, {
   3.8667102786603823`*^9, 3.866710280188859*^9}, 3.866711320654443*^9, 
   3.866712733271006*^9, 3.8686961181046505`*^9, {3.868697685442977*^9, 
   3.8686976934868116`*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["461"], "Output",
 CellChangeTimes->{3.8686976951287622`*^9},
 CellLabel->
  "Out[489]=",ExpressionUUID->"67457164-8dfc-4af3-aca5-12736c69a25f"]
}, Open  ]],

Cell["This case IS GENERIC, as predicted by the plausibility test.", "Text",
 CellChangeTimes->{{3.8686977569493866`*^9, 
  3.868697774262108*^9}},ExpressionUUID->"d94a7cbc-5753-40f7-b50b-\
ffd797ac920e"],

Cell["The dimension of the principal component is", "Text",
 CellChangeTimes->{{3.8686977347089725`*^9, 
  3.8686977517882195`*^9}},ExpressionUUID->"18643a82-e0da-40b1-9c2d-\
4f6f3d22a7a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "*", "n"}]], "Input",
 CellChangeTimes->{{3.86869772112085*^9, 3.8686977283514137`*^9}},
 CellLabel->
  "In[491]:=",ExpressionUUID->"4f7c7a71-feb2-4753-a3f6-05aef26f844c"],

Cell[BoxData["264"], "Output",
 CellChangeTimes->{{3.8686977222966757`*^9, 3.8686977289137735`*^9}},
 CellLabel->
  "Out[491]=",ExpressionUUID->"9857ce6c-4d88-49c2-b3ca-75c7556f0e35"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{Automatic, -1353.75}, {Automatic, 50.25}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"feab070a-9821-41b6-baa8-dc5f5fb4fa55"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1140, 21, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1723, 45, 866, 14, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[2592, 61, 393, 13, 87, "Text",ExpressionUUID->"b67d2dd4-6752-4242-92fe-9df190d7226c"],
Cell[CellGroupData[{
Cell[3010, 78, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3454, 88, 770, 16, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[4227, 106, 1384, 25, 66, "Output",ExpressionUUID->"e7626a80-01a4-4ed0-b054-590ddc193dd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5648, 136, 935, 15, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[6608, 155, 1846, 30, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[8457, 187, 5283, 133, 131, "Output",ExpressionUUID->"55abe2fe-37b3-48e8-9621-9f4b58a34942"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13777, 325, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[14020, 332, 1908, 27, 66, "Output",ExpressionUUID->"9607b22e-3789-41cb-83f6-bed69f84e1b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15965, 364, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[16237, 372, 13254, 418, 304, "Output",ExpressionUUID->"b3c226ee-c191-4069-aec0-7dcaf0be1d94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29528, 795, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[29773, 802, 669, 13, 66, "Output",ExpressionUUID->"4765aeee-75a4-40f0-ad5a-1d2fc85cf966"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30491, 821, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[30721, 828, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[31111, 838, 7320, 213, 160, "Output",ExpressionUUID->"e310adc5-9ea5-4263-bc50-6d3a64075ede"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38468, 1056, 2567, 38, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[41038, 1096, 6710, 188, 131, "Output",ExpressionUUID->"bfdf3683-7fdb-48a8-93d2-9b66739a3ba9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47785, 1289, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[48081, 1297, 2185, 31, 66, "Output",ExpressionUUID->"6dbff82d-3a31-4220-9620-a8e662570001"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50303, 1333, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[50644, 1342, 3549, 90, 103, "Output",ExpressionUUID->"311e51f0-7fa4-41bb-8f07-8bb6cd3f9ed1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54230, 1437, 2495, 38, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[56728, 1477, 2097, 46, 70, "Output",ExpressionUUID->"96d0dc82-87dd-47f4-97dc-bc1c8f10b7c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58862, 1528, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[59182, 1536, 1539, 22, 66, "Output",ExpressionUUID->"5ae8a6c8-17aa-40f4-92c7-fec2071919a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60770, 1564, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[61216, 1572, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[61853, 1587, 433, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[62311, 1600, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[62575, 1607, 2333, 33, 66, "Output",ExpressionUUID->"50297e45-9bbe-4fdf-ac1d-6e22b95c0fcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64945, 1645, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[65364, 1654, 1698, 25, 66, "Output",ExpressionUUID->"d3234f14-83e1-4cdd-84bc-bc4129630f2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67099, 1684, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[67557, 1696, 985, 15, 33, "Print",ExpressionUUID->"bbaf36bb-c135-4e05-9937-a34f5bcb6c71"],
Cell[68545, 1713, 1219, 21, 33, "Print",ExpressionUUID->"55a936ca-e284-4966-9923-ed8d0ad886c3"],
Cell[69767, 1736, 979, 15, 33, "Print",ExpressionUUID->"5b2e9f42-6e90-48c6-945b-41b35cdebf8b"]
}, Open  ]],
Cell[70761, 1754, 986, 15, 66, "Output",ExpressionUUID->"4c4ff711-f96e-4a4a-a6ce-356dd6ffca9d"]
}, Open  ]],
Cell[71762, 1772, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72234, 1786, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[72658, 1798, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[73076, 1812, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[73423, 1822, 649, 13, 66, "Output",ExpressionUUID->"44b8dd8e-2d0c-4679-a867-bf4d819528ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74109, 1840, 1421, 33, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[75533, 1875, 684, 10, 66, "Output",ExpressionUUID->"8b0b4889-8fb8-4369-adc5-d488d05ff0bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76254, 1890, 1409, 34, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[77666, 1926, 157, 3, 66, "Output",ExpressionUUID->"67457164-8dfc-4af3-aca5-12736c69a25f"]
}, Open  ]],
Cell[77838, 1932, 204, 3, 52, "Text",ExpressionUUID->"d94a7cbc-5753-40f7-b50b-ffd797ac920e"],
Cell[78045, 1937, 189, 3, 52, "Text",ExpressionUUID->"18643a82-e0da-40b1-9c2d-4f6f3d22a7a0"],
Cell[CellGroupData[{
Cell[78259, 1944, 203, 4, 42, "Input",ExpressionUUID->"4f7c7a71-feb2-4753-a3f6-05aef26f844c"],
Cell[78465, 1950, 183, 3, 66, "Output",ExpressionUUID->"9857ce6c-4d88-49c2-b3ca-75c7556f0e35"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,6,5,7,9_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81634,       1995]
NotebookOptionsPosition[     75476,       1877]
NotebookOutlinePosition[     75916,       1894]
CellTagsIndexPosition[     75873,       1891]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "6", ",", "5", ",", "7", ",", "9"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.866706046020702*^9, 3.866706046939294*^9}, {3.8667093983966465`*^9, 
  3.8667093991824355`*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 186.  \
The principal component has dimension 168.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
  3.8667081452052464`*^9, 3.86670815405266*^9}, {3.8667094291058702`*^9, 
  3.8667094337539473`*^9}, {3.8667100573079615`*^9, 
  3.866710062771467*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.86932354659297*^9},ExpressionUUID->"b6530fa6-5a8e-453a-b633-fe0f2f0a547e"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}, {
  3.866706065828334*^9, 3.8667060662832336`*^9}},
 CellLabel->
  "In[435]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.866706067286315*^9, {3.8667094239933147`*^9, 3.8667094374074426`*^9}},
 CellLabel->
  "Out[436]=",ExpressionUUID->"8a0629cf-6ffa-4dc8-98d9-e37498e4f39a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1, 6, 5, 7, \
9), and find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, 3.866706055882243*^9, 3.8667094088854046`*^9, {
   3.869323523400784*^9, 
   3.869323526945074*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "5", ",", "7", ",", "9"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, 3.8667060619158344`*^9, 3.866709415614911*^9},
 CellLabel->
  "In[437]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.866706071569974*^9, 
   3.866709442128872*^9},
 CellLabel->
  "Out[437]=",ExpressionUUID->"fbfacb68-0178-4f95-83a5-1c5c0fb4a139"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8667061285836987`*^9, 3.8667094447674446`*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"5a22c769-7137-4135-b71c-b4f5563ce03c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeL0zewHuda8crx2Yd9FEB3MGyQkBKSNDgrsWb/2lWPf
JwH3yHWvHE8VCk+fAKQT/P8xPADSW2JZdmzZ8Mpxd5iE0FUgrRrPIn8HSDvf
kFlzD0gbeLXzam555cgn/LAeRM+auuA4iBb50eCuBaSTjIvuguhdl2IuuAHp
PUciDyltfeWYs53hiwqQzrQv/QOiNwQfeue77ZXjm+iSxU43XjlekZz4LAVI
7zFct5X31itHnhVXcu++euXo9PVDX9ymN45ldcufgejqPbGVUZvfOO6YoNcC
og26lj1W3PHGMUq0X1IJSE9aWHslY9cbR9eliYJcB944OvD+T+IB0ucCnuSD
6APLptwE0UlOwQq8QHpFxoVzZufeOIrcsks0B9J/2xKawPQR1X0gWuvUcz4L
IF3Sw5IDoqfd2Calcf6NI+c0rp2aQBoA5Ce+Sw==
  "],
 CellLabel->
  "Out[439]=",ExpressionUUID->"373bd68b-1f01-45ec-bf5b-159307c631fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["99"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeJnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIL3DsOFKxq43jtYJKYJcB944fjpWkcwDpB/EBxSA
6COGbLdAtM7d+wq8QHrifIPzZufeOHqVLks0B9J6oueaQPTRTf37QHSYRgS/
BZBelfW/HUT7Nf+T1jj/xlFqRsZRTSANAICOvhY=
  "],
 CellLabel->
  "Out[440]=",ExpressionUUID->"60f8d246-c5ee-419a-b7c6-948623d867b8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866706147603682*^9, 3.866709552126312*^9},
 CellLabel->
  "Out[441]=",ExpressionUUID->"7c019b86-baf0-4886-81d9-615a8032b73c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "16"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.8667061507638597`*^9, 3.866706151213789*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, 3.8667061521774845`*^9, 
   3.866709567555465*^9},
 CellLabel->
  "Out[442]=",ExpressionUUID->"be5a9e91-7f0a-48ab-ab12-3fd6fa4e43b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[443]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.866706158586896*^9, 
   3.866709570404669*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"15c816bf-29e7-452e-8364-e8e0935a399e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866706170271782*^9, 3.866709574233962*^9},
 CellLabel->
  "Out[444]=",ExpressionUUID->"a4f3a91e-dbee-4d34-b094-4408c82f803d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "9"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}, {3.866709579265438*^9, 3.866709579641019*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8667061780225377`*^9, {
   3.8667095805744514`*^9, 3.866709590134473*^9}},
 CellLabel->
  "Out[446]=",ExpressionUUID->"fe3ebb54-5437-4dc5-960e-4d57e0329250"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[447]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8667061831934147`*^9, 
   3.8667095932293215`*^9},
 CellLabel->
  "Out[447]=",ExpressionUUID->"abaa321c-2a36-4b02-a5c3-e5c400209139"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
  3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
  3.6127984157490077`*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "4"]}], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "4"]}], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.580722845420351*^9, 3.581069915832409*^9, 
   3.5811831607636404`*^9, 3.58134624632602*^9, 3.5823058986912384`*^9, 
   3.58237237337467*^9, 3.582386811391014*^9, 3.5823887878642144`*^9, 
   3.5823890100706143`*^9, 3.582390405115999*^9, 3.5823905077327995`*^9, 
   3.582391719990599*^9, 3.582392732336999*^9, 3.582392853502199*^9, 
   3.584116844430608*^9, 3.584117759236392*^9, 3.584118498989993*^9, 
   3.5841187591392574`*^9, 3.5841194309575634`*^9, 3.584119580749724*^9, 
   3.584120652492194*^9, 3.584121623426818*^9, 3.5841216897272425`*^9, 
   3.584177795041011*^9, 3.5846282748796873`*^9, 3.5846327362407904`*^9, 
   3.5846328039291906`*^9, 3.5852409789951153`*^9, 3.6031140053899155`*^9, 
   3.603984122143571*^9, {3.6127983092166076`*^9, 3.6127983277806077`*^9}, 
   3.6127983580602074`*^9, 3.6127984186194077`*^9, {3.851613419164598*^9, 
   3.8516134479020495`*^9}, 3.8516140592903643`*^9, 3.85212926835569*^9, 
   3.852129329988427*^9, 3.854634856799121*^9, 3.854635338440177*^9, 
   3.855828664340494*^9, 3.858780318776095*^9, 3.8587853123894496`*^9, 
   3.858786062840376*^9, 3.8587866057283106`*^9, 3.866212371994252*^9, 
   3.8662124226705685`*^9, 3.8662127274157743`*^9, 3.8662132050032897`*^9, 
   3.8662134567752786`*^9, 3.866213943514704*^9, 3.8662146012990117`*^9, 
   3.8662157553438563`*^9, 3.866706190227182*^9, 3.8667096024454165`*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"6b349e93-2e20-4b68-aec6-00aa0acfb748"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.8558286644738646`*^9, 3.858780318944276*^9, 
   3.858785316032518*^9, 3.858786066168987*^9, 3.8587866094393826`*^9, 
   3.866212375379508*^9, 3.866212425331274*^9, 3.8662127314951563`*^9, 
   3.8662132091376605`*^9, 3.866213460239953*^9, 3.866213946810812*^9, 
   3.8662146048336396`*^9, 3.866215758828968*^9, 3.86670619441733*^9, 
   3.866709602465719*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"5b031a4c-23d9-421c-ae2d-c35720c014be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866706199497077*^9, 3.866709602691619*^9},
 CellLabel->
  "Out[450]=",ExpressionUUID->"095d3e9b-331e-4174-acd5-c856033b63c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709602802887*^9},
 CellLabel->
  "During evaluation of \
In[451]:=",ExpressionUUID->"412fe667-579f-40f9-a93a-1be3494956c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "96", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "91", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 96, ") >= (numQ = ", 91, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.8667096028060303`*^9},
 CellLabel->
  "During evaluation of \
In[451]:=",ExpressionUUID->"1d9fd404-9afc-4371-b850-945d15515b26"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9, 3.866709603073152*^9},
 CellLabel->
  "During evaluation of \
In[451]:=",ExpressionUUID->"d2bddfdb-6fbd-4839-920e-04e7dc314914"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.866706204826958*^9, 3.8667096030742464`*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"7c2c55b2-ab9d-460f-9d5b-6093bfd73447"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["186"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoNo
qzO7DTTOv3F8epfjriaQBgBWZ7hG
  "],
 CellLabel->
  "Out[454]=",ExpressionUUID->"a6751f0c-e76c-4432-becb-532bbcba502d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SubscriptBox["x", "6"]}], ",", 
     SuperscriptBox[
      SubscriptBox["x", "4"], "2"]}], "}"}], ",", "OO", ",", "varList", ",", 
   "LM", ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8667062421187477`*^9, 
  3.8667062669580913`*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8667063098850164`*^9, 
  3.866709736293126*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"42407610-8dc3-4b6b-8172-34c4f3d1d60e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SubscriptBox["x", "6"]}], ",", 
      SuperscriptBox[
       SubscriptBox["x", "4"], "2"]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, 3.866706278664034*^9},
 CellLabel->
  "In[456]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["186"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8667063099009185`*^9, 3.8667097363032503`*^9},
 CellLabel->
  "Out[456]=",ExpressionUUID->"0fc1530c-0845-4ebe-b4de-4c73a7a9c33d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "*", "n"}]], "Input",
 CellChangeTimes->{{3.8662147693171387`*^9, 3.866214772194056*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],

Cell[BoxData["168"], "Output",
 CellChangeTimes->{3.8662147729194965`*^9, 3.8662159498758745`*^9, 
  3.866706309914981*^9, 3.866709736306858*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"9b92e45a-8374-4bc5-974d-ed76168c7386"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{22.5, Automatic}, {Automatic, 27}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"defeb121-55d9-41ee-a741-788e892f54b5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 938, 18, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1521, 42, 426, 8, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[1950, 52, 388, 12, 87, "Text",ExpressionUUID->"b6530fa6-5a8e-453a-b633-fe0f2f0a547e"],
Cell[CellGroupData[{
Cell[2363, 68, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[2807, 78, 770, 16, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3580, 96, 1236, 23, 66, "Output",ExpressionUUID->"8a0629cf-6ffa-4dc8-98d9-e37498e4f39a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4853, 124, 858, 14, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[5736, 142, 1745, 28, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[7484, 172, 4005, 92, 103, "Output",ExpressionUUID->"fbfacb68-0178-4f95-83a5-1c5c0fb4a139"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11526, 269, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[11769, 276, 1786, 25, 66, "Output",ExpressionUUID->"5a22c769-7137-4135-b71c-b4f5563ce03c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13592, 306, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[13864, 314, 11381, 359, 247, "Output",ExpressionUUID->"373bd68b-1f01-45ec-bf5b-159307c631fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25282, 678, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[25527, 685, 623, 12, 66, "Output",ExpressionUUID->"60f8d246-c5ee-419a-b7c6-948623d867b8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26199, 703, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[26429, 710, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[26819, 720, 3584, 93, 103, "Output",ExpressionUUID->"7c019b86-baf0-4886-81d9-615a8032b73c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30440, 818, 2319, 35, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[32762, 855, 2953, 68, 70, "Output",ExpressionUUID->"be5a9e91-7f0a-48ab-ab12-3fd6fa4e43b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35752, 928, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[36048, 936, 2065, 30, 66, "Output",ExpressionUUID->"15c816bf-29e7-452e-8364-e8e0935a399e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38150, 971, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[38491, 980, 2370, 51, 70, "Output",ExpressionUUID->"a4f3a91e-dbee-4d34-b094-4408c82f803d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40898, 1036, 2344, 36, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[43245, 1074, 1975, 44, 70, "Output",ExpressionUUID->"fe3ebb54-5437-4dc5-960e-4d57e0329250"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45257, 1123, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[45577, 1131, 1422, 21, 66, "Output",ExpressionUUID->"abaa321c-2a36-4b02-a5c3-e5c400209139"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47048, 1158, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[47494, 1166, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[CellGroupData[{
Cell[48153, 1183, 387, 8, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[48543, 1193, 11991, 351, 275, "Output",ExpressionUUID->"6b349e93-2e20-4b68-aec6-00aa0acfb748"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60571, 1549, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[60835, 1556, 2213, 32, 66, "Output",ExpressionUUID->"5b031a4c-23d9-421c-ae2d-c35720c014be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63085, 1593, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[63504, 1602, 1573, 23, 66, "Output",ExpressionUUID->"095d3e9b-331e-4174-acd5-c856033b63c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65114, 1630, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[65572, 1642, 859, 13, 33, "Print",ExpressionUUID->"412fe667-579f-40f9-a93a-1be3494956c6"],
Cell[66434, 1657, 1091, 19, 33, "Print",ExpressionUUID->"1d9fd404-9afc-4371-b850-945d15515b26"],
Cell[67528, 1678, 856, 13, 33, "Print",ExpressionUUID->"d2bddfdb-6fbd-4839-920e-04e7dc314914"]
}, Open  ]],
Cell[68399, 1694, 866, 13, 66, "Output",ExpressionUUID->"7c2c55b2-ab9d-460f-9d5b-6093bfd73447"]
}, Open  ]],
Cell[69280, 1710, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69752, 1724, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[70176, 1736, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[70594, 1750, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[70941, 1760, 612, 12, 66, "Output",ExpressionUUID->"a6751f0c-e76c-4432-becb-532bbcba502d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71590, 1777, 1033, 25, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[72626, 1804, 565, 9, 66, "Output",ExpressionUUID->"42407610-8dc3-4b6b-8172-34c4f3d1d60e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73228, 1818, 1092, 26, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[74323, 1846, 629, 10, 66, "Output",ExpressionUUID->"0fc1530c-0845-4ebe-b4de-4c73a7a9c33d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74989, 1861, 204, 4, 42, "Input",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],
Cell[75196, 1867, 228, 4, 66, "Output",ExpressionUUID->"9b92e45a-8374-4bc5-974d-ed76168c7386"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,6,5,7_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     72319,       1730]
NotebookOptionsPosition[     66170,       1612]
NotebookOutlinePosition[     66610,       1629]
CellTagsIndexPosition[     66567,       1626]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "6", ",", "5", ",", "7"}], ")"}], TraditionalForm]],
  ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.8587850112861767`*^9, 3.8587850127733793`*^9}, {
  3.8587851038775015`*^9, 3.8587851052830763`*^9}, {3.858785961821943*^9, 
  3.858785962378087*^9}, {3.866213022095022*^9, 3.8662130316964855`*^9}, {
  3.866213372770769*^9, 3.8662133733717957`*^9}, {3.866214372471665*^9, 
  3.8662143734946594`*^9}, {3.866215234382846*^9, 3.8662152347322817`*^9}, {
  3.866706046020702*^9, 
  3.866706046939294*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 132.  \
The principal component has dimension 114.\
\>", "Text",
 CellChangeTimes->{{3.8662159794997187`*^9, 3.8662160229794817`*^9}, {
  3.8667081452052464`*^9, 
  3.86670815405266*^9}},ExpressionUUID->"7527cfb0-9291-4e94-8853-\
6571c2e1f47d"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693234710410786`*^9},ExpressionUUID->"f5dccaca-51ed-41c9-b8d3-\
016ec701f211"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.858785983679832*^9, 3.8587859852505226`*^9}, {
  3.866706065828334*^9, 3.8667060662832336`*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8558286383127327`*^9, 3.8587802937633867`*^9, 3.8587850163853073`*^9, 
   3.8587851301265893`*^9, 3.8587859868335514`*^9, 3.8587865475676217`*^9, 
   3.8662117533790293`*^9, 3.8662130740770636`*^9, 3.8662133790988946`*^9, 
   3.86621385649002*^9, 3.866214390158721*^9, 3.8662152391999702`*^9, 
   3.866706067286315*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"27c58a8f-3901-40de-95f4-e9e093240e1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the admissible order ideal associated to Hilbert function (1,6,5,7), and \
find the list of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, 3.858785026398835*^9, 3.858785114541955*^9, 
   3.858785979474122*^9, {3.866211834621012*^9, 3.8662118419812336`*^9}, {
   3.866211872229735*^9, 3.866211906581318*^9}, {3.866215244846903*^9, 
   3.8662152468948793`*^9}, 
   3.866706055882243*^9},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "5", ",", "7"}], "}"}], ",", "varList"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 3.8546381813351545`*^9}, 
   3.858785032750125*^9, 3.858785124661285*^9, 3.858785975437857*^9, {
   3.866213082031761*^9, 3.866213082712079*^9}, {3.866213384342244*^9, 
   3.866213385284876*^9}, {3.8662138634888115`*^9, 3.866213864182617*^9}, {
   3.8662143970749683`*^9, 3.8662144059922657`*^9}, {3.8662152510320015`*^9, 
   3.866215251952227*^9}, 3.8667060619158344`*^9},
 CellLabel->
  "In[351]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.8558286436828284`*^9, 
   3.8587802986640425`*^9, 3.8587850347883654`*^9, 3.8587851331293325`*^9, 
   3.8587859896645775`*^9, 3.858786552815386*^9, 3.8662117631108866`*^9, 
   3.8662119156855664`*^9, 3.866213083535803*^9, 3.866213386201995*^9, 
   3.866213865659901*^9, {3.8662144005255723`*^9, 3.866214406985714*^9}, 
   3.866214511232398*^9, 3.866215253915125*^9, 3.866706071569974*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"6704967c-c442-433c-8b09-0d9ff101dee2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[352]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8558286438448524`*^9, 3.8587802989624767`*^9, 3.858785038031369*^9, 
   3.8587851476650653`*^9, 3.858785993017843*^9, 3.8587865567417684`*^9, 
   3.866211952153658*^9, 3.86621312539604*^9, 3.8662133897851477`*^9, 
   3.866213869122938*^9, 3.866214411340784*^9, 3.866214515027051*^9, 
   3.866215259712287*^9, 3.8667061285836987`*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"dbefd015-4799-4a04-bda9-ff3e45ffe451"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeL0zewHuda8crx2Yd9FEB3MGyQkBKSNDgrsWb/2lWPf
JwH3yHWvHE8VCk+fAKQT/P8xPADSW2JZdmzZ8Mpxd5iE0FUgrRrPIn8HSDvf
kFlzD0gbeLXzam555cgn/LAeRM+auuA4iBb50eCuBaSTjIvuguhdl2IuuAHp
PUciDyltfeWYs53hiwqQzrQv/QOiNwQfeue77ZXjm+iSxU43XjlekZz4LAVI
7zFct5X31itHnhVXcu++euXo9PVDX9ymN45ldcufgejqPbGVUZvfOO6YoNcC
og26lj1W3PHGMUq0X1IJSE9aWHslY9cbR9eliYJcB944OvD+T+IB0ucCnuSD
6APLptwE0UlOwQq8QHpFxoVzZufeOIrcsks0B9J/2xKawPQR1X0gWuvUcz4L
IF3Sw5IDoqfd2Calcf6NIwD+5LrD
  "],
 CellLabel->
  "Out[353]=",ExpressionUUID->"71af1f4a-03a2-4fd6-826a-6444c74de993"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["66"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeJnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIL3DsOFKxq43jtYJKYJcB944fjpWkcwDpB/EBxSA
6COGbLdAtM7d+wq8QHrifIPzZufeOHqVLks0B9J6oueaQPTRTf37QHSYRgS/
BZBelfW/HUT7Nf+T1jj/xhEAndW6EQ==
  "],
 CellLabel->
  "Out[354]=",ExpressionUUID->"bae28be1-ef6c-4716-9537-cf4da7df3bc9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.8558286523096585`*^9, 3.858780308710788*^9, 
   3.8587850569952087`*^9, 3.8587851585006504`*^9, 3.8587860170172834`*^9, 
   3.858786571889227*^9, 3.866211968694524*^9, 3.8662131383460226`*^9, 
   3.8662134024308524`*^9, 3.866213886913018*^9, 3.866214526835797*^9, 
   3.866215492655916*^9, 3.866706147603682*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"3d49f973-5a07-4db5-b8a4-f45d3a435bb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "16"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.85878520739439*^9, 3.8587852085210915`*^9}, {3.8587860205560923`*^9, 
   3.8587860213074403`*^9}, {3.8662123817384353`*^9, 
   3.8662123820805616`*^9}, {3.866213168929241*^9, 3.866213169231267*^9}, {
   3.866213416893941*^9, 3.8662134177401896`*^9}, {3.866213901816161*^9, 
   3.866213902222158*^9}, {3.866215608145703*^9, 3.8662156094256954`*^9}, {
   3.8667061507638597`*^9, 3.866706151213789*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.8558286524915314`*^9, 
   3.8587803089952374`*^9, 3.858785209760217*^9, 3.858786022222931*^9, 
   3.8587865807693305`*^9, 3.8662119955943084`*^9, 3.8662123829009743`*^9, 
   3.8662131701235743`*^9, 3.8662134192435117`*^9, 3.866213903645982*^9, 
   3.8662145484649878`*^9, 3.866215610808264*^9, 3.8667061521774845`*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"5106053a-c0a4-4ce5-843b-b61995d1bf24"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.8558286525687904`*^9, 
   3.858780309091867*^9, 3.8587852133475504`*^9, 3.8587860321847267`*^9, 
   3.8587865857294292`*^9, 3.8662119995523653`*^9, 3.866212415076643*^9, 
   3.866213179883458*^9, 3.8662134260090137`*^9, 3.866213921795236*^9, 
   3.8662145553580217`*^9, 3.8662157345239625`*^9, 3.866706158586896*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"3f33ae9f-5e98-43cb-b553-45f6c402db49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8558286526473627`*^9, 3.85878030921642*^9, 
   3.8587852177812796`*^9, 3.8587860358024683`*^9, 3.8587865898577766`*^9, 
   3.8662120037462263`*^9, 3.8662131830502644`*^9, 3.8662134385383787`*^9, 
   3.8662139263974705`*^9, 3.866214579889185*^9, 3.8662157388648357`*^9, 
   3.866706170271782*^9},
 CellLabel->
  "Out[358]=",ExpressionUUID->"28cb5466-2975-48bb-863c-5dc227186479"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "7"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.8587852584518814`*^9, 
   3.8587852590188775`*^9}, {3.858786039517259*^9, 3.8587860399322834`*^9}, {
   3.866212360057827*^9, 3.866212360448823*^9}, {3.8662131880944543`*^9, 
   3.8662131887348366`*^9}, {3.866213445797683*^9, 3.8662134468998747`*^9}, {
   3.866213933919979*^9, 3.8662139346137657`*^9}, {3.8662145892000456`*^9, 
   3.866214589813834*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8558286527286415`*^9, 3.8587803093093576`*^9, 3.8587852599015255`*^9, 
   3.8587860406564245`*^9, 3.858786596331231*^9, 3.8662123612992573`*^9, 
   3.8662131898354363`*^9, 3.8662134479835377`*^9, 3.8662139357129087`*^9, 
   3.8662145909777727`*^9, 3.8662157422617345`*^9, 3.8667061780225377`*^9},
 CellLabel->
  "Out[359]=",ExpressionUUID->"cfe667aa-1c7f-44a6-93c8-eb8b5ca2a6a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[360]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8558286528066807`*^9, 3.8587803094079113`*^9, 3.8587852636546507`*^9, 
   3.8587860588352776`*^9, 3.85878660051093*^9, 3.866212365203176*^9, 
   3.866213194113043*^9, 3.8662134524255476`*^9, 3.866213939284191*^9, 
   3.8662145950302386`*^9, 3.8662157495536547`*^9, 3.8667061831934147`*^9},
 CellLabel->
  "Out[360]=",ExpressionUUID->"57ccc05b-97e9-4287-864b-f3da5e7b802b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate a random distinguished ideal.", "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9, {3.866212472935013*^9, 3.8662124747419124`*^9}, {
   3.8662125132862883`*^9, 3.8662125536537156`*^9}, {3.8662125884592915`*^9, 
   3.866212604628882*^9}},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[TextData[{
 "We begin by generating the \[OpenCurlyDoubleQuote]short list\
\[CloseCurlyDoubleQuote] of ideal generators associated to the leading \
monomials.  We\[CloseCurlyQuote]ll test these for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f8850e1-8d14-41e3-9510-39e3548b7667"],
 "-efficiency, and then produce the full border basis by adding in the \
non-leading boundary monomials as ideal generators."
}], "Text",
 CellChangeTimes->{{3.8662126094368105`*^9, 
  3.8662127213565683`*^9}},ExpressionUUID->"d2a66795-d5eb-4e85-82f4-\
3d444a661c9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
  3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
  3.6127984157490077`*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "4"]}], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.580722845420351*^9, 3.581069915832409*^9, 
   3.5811831607636404`*^9, 3.58134624632602*^9, 3.5823058986912384`*^9, 
   3.58237237337467*^9, 3.582386811391014*^9, 3.5823887878642144`*^9, 
   3.5823890100706143`*^9, 3.582390405115999*^9, 3.5823905077327995`*^9, 
   3.582391719990599*^9, 3.582392732336999*^9, 3.582392853502199*^9, 
   3.584116844430608*^9, 3.584117759236392*^9, 3.584118498989993*^9, 
   3.5841187591392574`*^9, 3.5841194309575634`*^9, 3.584119580749724*^9, 
   3.584120652492194*^9, 3.584121623426818*^9, 3.5841216897272425`*^9, 
   3.584177795041011*^9, 3.5846282748796873`*^9, 3.5846327362407904`*^9, 
   3.5846328039291906`*^9, 3.5852409789951153`*^9, 3.6031140053899155`*^9, 
   3.603984122143571*^9, {3.6127983092166076`*^9, 3.6127983277806077`*^9}, 
   3.6127983580602074`*^9, 3.6127984186194077`*^9, {3.851613419164598*^9, 
   3.8516134479020495`*^9}, 3.8516140592903643`*^9, 3.85212926835569*^9, 
   3.852129329988427*^9, 3.854634856799121*^9, 3.854635338440177*^9, 
   3.855828664340494*^9, 3.858780318776095*^9, 3.8587853123894496`*^9, 
   3.858786062840376*^9, 3.8587866057283106`*^9, 3.866212371994252*^9, 
   3.8662124226705685`*^9, 3.8662127274157743`*^9, 3.8662132050032897`*^9, 
   3.8662134567752786`*^9, 3.866213943514704*^9, 3.8662146012990117`*^9, 
   3.8662157553438563`*^9, 3.866706190227182*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"7843be46-a42a-4e7d-9b4b-d0f9a2c5e889"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.8558286644738646`*^9, 3.858780318944276*^9, 
   3.858785316032518*^9, 3.858786066168987*^9, 3.8587866094393826`*^9, 
   3.866212375379508*^9, 3.866212425331274*^9, 3.8662127314951563`*^9, 
   3.8662132091376605`*^9, 3.866213460239953*^9, 3.866213946810812*^9, 
   3.8662146048336396`*^9, 3.866215758828968*^9, 3.86670619441733*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"8ca9cfbd-d7a2-413a-b6c9-4d5cdb076aff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.855828664664128*^9, 3.858780319147114*^9, 3.8587853194065094`*^9, 
   3.858786069549618*^9, 3.8587866143984222`*^9, 3.8662124315951624`*^9, 
   3.8662127354546523`*^9, 3.866213213129547*^9, 3.8662134636618567`*^9, 
   3.866213950141304*^9, 3.8662146091767297`*^9, 3.8662157657204742`*^9, 
   3.866706199497077*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"ddef21b8-e6b7-4ffe-b7dc-e31ff42cf5d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204629384*^9},
 CellLabel->
  "During evaluation of \
In[364]:=",ExpressionUUID->"eb5742d3-43b9-4fa2-b215-f0a48cd259f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "96", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "82", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 96, ") >= (numQ = ", 82, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.86670620463043*^9},
 CellLabel->
  "During evaluation of \
In[364]:=",ExpressionUUID->"faa173b1-3d41-4877-a559-1d65d4fd4fe3"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8558286647496476`*^9, 3.858780319240774*^9, 
   3.8587853242282457`*^9, 3.8587860741301937`*^9, 3.8587866189850817`*^9, 
   3.866212435219859*^9, 3.8662127400268145`*^9, 3.8662132174645386`*^9, 
   3.8662134676326427`*^9, 3.8662139556855783`*^9, 3.86621461577374*^9, 
   3.866215770544531*^9, 3.866706204826958*^9},
 CellLabel->
  "During evaluation of \
In[364]:=",ExpressionUUID->"6f06c233-3867-4e7f-a6ea-4bf1fea7367e"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8558286654004974`*^9, 3.8587803195859284`*^9, 
   3.858785324249755*^9, 3.858786074252468*^9, 3.8587866191102333`*^9, 
   3.866212435632362*^9, 3.866212740190193*^9, 3.8662132175016584`*^9, 
   3.866213467817628*^9, 3.866213955836569*^9, 3.8662146159756575`*^9, 
   3.8662157708185515`*^9, 3.866706204826958*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"57b6a727-fc1e-43fd-b6d1-96ed40e27330"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["132"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGIvtH98n7GrjeOAd55clwH3jh+qHPq4QHSHeaXn4Lo
twalOrxA2lvPytj83BvHordJhSA6aDVLP4ie87rsFIiW4P0jZwGkuUwztoNo
qzO7DTTOv3EEAKIDs3k=
  "],
 CellLabel->
  "Out[367]=",ExpressionUUID->"567ee8fe-8df5-42ab-ad0a-1fa09209501e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "6"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SubscriptBox["x", "6"]}], ",", 
     SuperscriptBox[
      SubscriptBox["x", "4"], "2"]}], "}"}], ",", "OO", ",", "varList", ",", 
   "LM", ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.858783687388977*^9, 3.8587836900481253`*^9}, {
  3.858785487408951*^9, 3.8587854906179223`*^9}, {3.858786166324514*^9, 
  3.858786171417283*^9}, {3.858787161108951*^9, 3.8587871662350206`*^9}, {
  3.866213291026553*^9, 3.8662132955426416`*^9}, {3.866213506142193*^9, 
  3.8662135128114986`*^9}, {3.8662139876892614`*^9, 3.86621399066121*^9}, {
  3.8662158512467623`*^9, 3.8662158561806183`*^9}, {3.8667062421187477`*^9, 
  3.8667062669580913`*^9}},
 CellLabel->
  "In[368]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.8558287354814205`*^9, 
  3.8587824869421797`*^9, 3.858783691732285*^9, 3.8587854918766947`*^9, 
  3.858785562512807*^9, 3.858786173141513*^9, 3.8587868211267123`*^9, 
  3.858787167520219*^9, 3.8587873835093956`*^9, 3.8662128199297123`*^9, 
  3.866213298850773*^9, 3.8662136320931997`*^9, 3.86621401011639*^9, 
  3.8662146479367423`*^9, 3.866215931999152*^9, 3.8667063098850164`*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"5f276c82-7f9b-462b-9405-3b657ce738eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "6"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SubscriptBox["x", "6"]}], ",", 
      SuperscriptBox[
       SubscriptBox["x", "4"], "2"]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, {3.8587836961273174`*^9, 
   3.858783698432053*^9}, {3.8587862325648704`*^9, 3.858786240793839*^9}, {
   3.8587871779948387`*^9, 3.858787182642637*^9}, {3.866213688668972*^9, 
   3.866213689511702*^9}, {3.8662140364327383`*^9, 3.866214038708729*^9}, {
   3.866214736817222*^9, 3.8662147377000427`*^9}, 3.866706278664034*^9},
 CellLabel->
  "In[369]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["132"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855828735555619*^9, 3.8587836993501177`*^9, 3.858785567903632*^9, 
   3.8587862441230946`*^9, 3.8587871841791573`*^9, 3.8662128275362153`*^9, 
   3.866213306000692*^9, 3.86621376109375*^9, {3.866214028137944*^9, 
   3.8662140395309153`*^9}, 3.8662147402826276`*^9, 3.866215943527525*^9, 
   3.8667063099009185`*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"09cd29f3-1d7e-4c77-9655-4b33a0f15d42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "*", "n"}]], "Input",
 CellChangeTimes->{{3.8662147693171387`*^9, 3.866214772194056*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],

Cell[BoxData["114"], "Output",
 CellChangeTimes->{3.8662147729194965`*^9, 3.8662159498758745`*^9, 
  3.866706309914981*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"ca499480-4446-4138-90d7-2396f724dc79"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1273.5, 735.75},
WindowMargins->{{22.5, Automatic}, {Automatic, 27}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cbed2ec2-4e2a-4d4a-84b0-3cc378003e92"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 877, 18, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1460, 42, 325, 7, 87, "Text",ExpressionUUID->"7527cfb0-9291-4e94-8853-6571c2e1f47d"],
Cell[1788, 51, 393, 13, 87, "Text",ExpressionUUID->"f5dccaca-51ed-41c9-b8d3-016ec701f211"],
Cell[CellGroupData[{
Cell[2206, 68, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[2650, 78, 770, 16, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3423, 96, 1186, 23, 66, "Output",ExpressionUUID->"27c58a8f-3901-40de-95f4-e9e093240e1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4646, 124, 778, 13, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[5449, 141, 1712, 28, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[7164, 171, 3171, 66, 70, "Output",ExpressionUUID->"6704967c-c442-433c-8b09-0d9ff101dee2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10372, 242, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[10615, 249, 1762, 25, 66, "Output",ExpressionUUID->"dbefd015-4799-4a04-bda9-ff3e45ffe451"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12414, 279, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[12686, 287, 7223, 230, 189, "Output",ExpressionUUID->"71af1f4a-03a2-4fd6-826a-6444c74de993"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19946, 522, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[20191, 529, 615, 12, 66, "Output",ExpressionUUID->"bae28be1-ef6c-4716-9537-cf4da7df3bc9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20855, 547, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[21085, 554, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[21475, 564, 3324, 86, 103, "Output",ExpressionUUID->"3d49f973-5a07-4db5-b8a4-f45d3a435bb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24836, 655, 2319, 35, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[27158, 692, 2927, 67, 70, "Output",ExpressionUUID->"5106053a-c0a4-4ce5-843b-b61995d1bf24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30122, 764, 293, 6, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[30418, 772, 2039, 29, 66, "Output",ExpressionUUID->"3f33ae9f-5e98-43cb-b553-45f6c402db49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32494, 806, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[32835, 815, 2110, 44, 70, "Output",ExpressionUUID->"28cb5466-2975-48bb-863c-5dc227186479"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34982, 864, 2298, 36, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[37283, 902, 1685, 36, 70, "Output",ExpressionUUID->"cfe667aa-1c7f-44a6-93c8-eb8b5ca2a6a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39005, 943, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[39325, 951, 1394, 20, 66, "Output",ExpressionUUID->"57ccc05b-97e9-4287-864b-f3da5e7b802b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40768, 977, 443, 6, 81, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[41214, 985, 634, 13, 121, "Text",ExpressionUUID->"d2a66795-d5eb-4e85-82f4-3d444a661c9e"],
Cell[CellGroupData[{
Cell[41873, 1002, 387, 8, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[42263, 1012, 9185, 269, 218, "Output",ExpressionUUID->"7843be46-a42a-4e7d-9b4b-d0f9a2c5e889"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51485, 1286, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[51749, 1293, 2187, 31, 66, "Output",ExpressionUUID->"8ca9cfbd-d7a2-413a-b6c9-4d5cdb076aff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53973, 1329, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[54392, 1338, 1551, 23, 66, "Output",ExpressionUUID->"ddef21b8-e6b7-4ffe-b7dc-e31ff42cf5d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55980, 1366, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[56438, 1378, 837, 13, 33, "Print",ExpressionUUID->"eb5742d3-43b9-4fa2-b215-f0a48cd259f3"],
Cell[57278, 1393, 1066, 19, 33, "Print",ExpressionUUID->"faa173b1-3d41-4877-a559-1d65d4fd4fe3"],
Cell[58347, 1414, 834, 13, 33, "Print",ExpressionUUID->"6f06c233-3867-4e7f-a6ea-4bf1fea7367e"]
}, Open  ]],
Cell[59196, 1430, 842, 13, 66, "Output",ExpressionUUID->"57b6a727-fc1e-43fd-b6d1-96ed40e27330"]
}, Open  ]],
Cell[60053, 1446, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60525, 1460, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[60949, 1472, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[61367, 1486, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[61714, 1496, 604, 12, 66, "Output",ExpressionUUID->"567ee8fe-8df5-42ab-ad0a-1fa09209501e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62355, 1513, 1033, 25, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[63391, 1540, 540, 8, 66, "Output",ExpressionUUID->"5f276c82-7f9b-462b-9405-3b657ce738eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63968, 1553, 1092, 26, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[65063, 1581, 605, 10, 66, "Output",ExpressionUUID->"09cd29f3-1d7e-4c77-9655-4b33a0f15d42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65705, 1596, 204, 4, 42, "Input",ExpressionUUID->"cf25fc29-507b-4686-88a6-5b78fc28fdc9"],
Cell[65912, 1602, 206, 4, 66, "Output",ExpressionUUID->"ca499480-4446-4138-90d7-2396f724dc79"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,7,10,10,15_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90340,       2225]
NotebookOptionsPosition[     83887,       2104]
NotebookOutlinePosition[     84323,       2121]
CellTagsIndexPosition[     84280,       2118]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "7", ",", "10", ",", "10", ",", "15"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.85522628668782*^9, 3.8552262886664734`*^9}, {
  3.855245508079822*^9, 3.855245510236005*^9}, {3.8572078610747733`*^9, 
  3.8572078618630505`*^9}, {3.857210339585704*^9, 3.8572103474970407`*^9}, {
  3.8572108981606226`*^9, 3.857210899437793*^9}, {3.8595578999762926`*^9, 
  3.8595579015797853`*^9}, {3.859559294424033*^9, 3.859559295499118*^9}, {
  3.859559781413568*^9, 3.859559782068301*^9}, {3.8600702970297384`*^9, 
  3.8600702991267176`*^9}, {3.8600717146043587`*^9, 3.8600717156224985`*^9}, {
  3.862300330885401*^9, 
  3.8623003318946123`*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell[TextData[{
 "This example is confirmed to give an elementary component of dimension 460. \
 The principal component has dimension 301.  Interestingly, the example is \
efficient but not  ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],ExpressionUUID->
  "635b3a57-1976-429a-b18c-9b25e4031113"],
 "-efficient."
}], "Text",
 CellChangeTimes->{{3.867923571451196*^9, 3.8679236497385373`*^9}, {
  3.867925133071679*^9, 3.867925133946466*^9}, {3.8679251947672405`*^9, 
  3.867925195678297*^9}, {3.869324507335426*^9, 
  3.8693245084641995`*^9}},ExpressionUUID->"3e026cfe-d0ad-4248-bd51-\
7b4901180dc6"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693245158553395`*^9},ExpressionUUID->"4db6cff1-d683-4089-ba8f-\
ca8177589305"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.857210352497998*^9, 3.857210353520695*^9}, {
  3.859559788683159*^9, 3.859559789129798*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubscriptBox["x", "7"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8552262927144127`*^9, 3.855229269858595*^9, 3.855236617607149*^9, 
   3.855245514329624*^9, 3.857207865516582*^9, 3.857210355433779*^9, 
   3.857210904365306*^9, 3.857211839134244*^9, 3.8595579063085194`*^9, {
   3.85955979140471*^9, 3.8595598117579346`*^9}, 3.860070303099335*^9, 
   3.860071719392912*^9, 3.8623003556586123`*^9, 3.867923278625025*^9},
 CellLabel->
  "Out[452]=",ExpressionUUID->"f91325a2-aee8-4cc2-b967-89258aa89d63"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function (1, 7, 10, \
10, 15), and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, {3.85721091270147*^9, 3.8572109135506353`*^9}, 
   3.859559309650799*^9, 3.8623003507711515`*^9, {3.8693245580716443`*^9, 
   3.8693245632550793`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "10", ",", "10", ",", "15"}], "}"}], ",", 
     "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 
   3.8546381813351545`*^9}, {3.8552262971258373`*^9, 3.855226299330929*^9}, {
   3.855229274999649*^9, 3.8552292753656483`*^9}, {3.8552366286713424`*^9, 
   3.8552366309171066`*^9}, {3.855245520751316*^9, 3.85524552573015*^9}, {
   3.8572078730941944`*^9, 3.8572078737892666`*^9}, {3.85721035979468*^9, 
   3.8572103662478666`*^9}, {3.8572109197921715`*^9, 3.857210920527582*^9}, {
   3.8595579107244883`*^9, 3.859557911320319*^9}, {3.859558042716359*^9, 
   3.8595580430422907`*^9}, {3.8595597953236675`*^9, 3.859559795875101*^9}, {
   3.8600703067089567`*^9, 3.8600703075368266`*^9}, {3.860071732927967*^9, 
   3.860071733849636*^9}, 3.862300344723147*^9, {3.8623006256033945`*^9, 
   3.8623006265695534`*^9}, {3.862305456203943*^9, 3.862305456688218*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubscriptBox["x", "7"], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "7", "2"], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "7", "3"], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "7", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.855226301033348*^9, 
   3.8552292762357464`*^9, 3.855236634012786*^9, 3.855245528151944*^9, 
   3.8572078778841667`*^9, 3.857210368066301*^9, 3.8572109229314165`*^9, 
   3.857211844206697*^9, 3.8595579129876895`*^9, 3.859558045178215*^9, 
   3.8595583158205824`*^9, 3.8595584270590515`*^9, 3.8595598151731815`*^9, 
   3.86007030838033*^9, 3.8600717356964273`*^9, 3.862300359414997*^9, 
   3.8623006275055246`*^9, 3.862305458742094*^9, 3.867923282942085*^9},
 CellLabel->
  "Out[453]=",ExpressionUUID->"52aaf204-86ae-469f-80c4-afc1a8326017"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8552263040431566`*^9, 3.855229279269252*^9, 3.855236636743385*^9, 
   3.8552455319018292`*^9, 3.857207881043028*^9, 3.8572103723199024`*^9, 
   3.8572109259285774`*^9, 3.857211849727873*^9, 3.8595579160584226`*^9, 
   3.859558048471988*^9, 3.8595584301451483`*^9, 3.859559817906571*^9, 
   3.8600703111800385`*^9, 3.8600717383407125`*^9, 3.8623003624275913`*^9, 
   3.862300644854472*^9, 3.862305462434823*^9, 3.8679234856470966`*^9},
 CellLabel->
  "Out[454]=",ExpressionUUID->"776c66cb-618a-4154-9fca-c07ddb50d368"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "7", "5"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVxVkow3EcAPC//EuxSRtFkSMUSY43OfqOLHdRrhnLEYpEKEc2ucqDI6SU
IsKDY7ExM7JNU/IwGpYQyR5+/RIie7Dl+3v49AmvbStu8OA4LhE17nkZvTcJ
3FpPrtglwmKRCE8y+hl2tghMfPlJK7YJXLSL56dwRZGbe8Y1cl6nURM4Kg0U
3eBRNXzoA55pD958whNyx4QxGgK+4hcle2Fu6Zzt71RJY/Ha5I5Htv66ypqN
G84qTBFaAi0H3Hck3pzR9cdWl5jeC/YJUFnnisROwBY07ajHDYnbWuE9AcGG
rfWREJD8fExU71LoHlh3sPsM8p7KPQq6qfhhdsL42mu4jkJlwGRQBH5pGtJJ
Dik8PEvjsvD3zw+zFJ8rDwjJx+09RznexxRS8t4GfXCFI93Czk6dSRPg1zw1
jxgpuIua+FHcVle4y74VS36UJgpZztV1FT673G9j8/q0+1MLhe87TxfbFSYr
M+O/i9HDvVcU/gFgZdYb
  "],
 CellLabel->
  "Out[455]=",ExpressionUUID->"25240476-dc83-40d8-b9ad-448c201c3bff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[456]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["179"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVxUsow3EcAPD/tKJ5lM0BMzVzIc9SHsl8l7YS0fIulMdOjAtlZNJMLiOK
HOXGMAzzysyQPFdEa5iaR79+WtNymvL9HT59pG096k4ex3G56APEDoGZQNfd
kYudmJ8qEuK9idqDtRUCNbcaVeMqgdmAaG4Kf4kz8bz4/kGNzWohINnpFD7g
dqtY7sGDuxrzCx66GI9OsxLwTL/p2Y4+/zlb8OhSpeMxputndpe6+U6JD8rM
jpQtAgX5vGAqzsn7Q2z7ssxfuU3Aku1dVDwRiK/if3bgCknEdrSbgLbVqH0m
BPZ81ZMtGxSKTkWf7PX1vYGmTQriiRwDO2413Ce1UThcCSWk4Cc3HzbFLgX3
jDmjDG+oqnOq8IVHk6QCT75WlgsOKWQVDo1G4pdJO2fs9tqwkii8VN3tHDum
8G4P8I245Ttzk+1Rxv7qHRQkuq+lEXy4++GeffXz6rafUaDZuj92Md9Zf4LX
580bdC4K/7md1Uk=
  "],
 CellLabel->
  "Out[456]=",ExpressionUUID->"c11c10b0-09da-4e7c-b85e-f5f3087cc6c8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "7", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.855226315795542*^9, 3.855229288683346*^9, 
   3.855236646873819*^9, 3.855236770372343*^9, 3.855245561057186*^9, 
   3.857207894262173*^9, 3.857210391343131*^9, 3.8572109382410994`*^9, 
   3.85721189303716*^9, 3.859557926413231*^9, 3.8595584438088317`*^9, 
   3.859559836469364*^9, 3.860070335192791*^9, 3.860071771743019*^9, 
   3.8600721056430225`*^9, 3.8623003797487903`*^9, 3.86230065732997*^9, 
   3.862305473707466*^9, 3.8679234968736706`*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"d7b10600-c17a-44bd-adce-a3fd052151e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "28"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.8552263340044518`*^9, 3.855226335283372*^9}, {3.8552293067105904`*^9, 
   3.8552293075584097`*^9}, {3.8552366755084796`*^9, 
   3.8552367006285405`*^9}, {3.8552367577971315`*^9, 
   3.8552367584918785`*^9}, {3.855236856692554*^9, 3.855236857299365*^9}, {
   3.855236960780571*^9, 3.855236961586565*^9}, {3.8552456132431097`*^9, 
   3.855245635117425*^9}, {3.8552457024050927`*^9, 3.8552457026707106`*^9}, {
   3.855245733365363*^9, 3.8552457338341*^9}, {3.8572079340603285`*^9, 
   3.8572079351003733`*^9}, {3.8572104035672083`*^9, 3.857210405215444*^9}, {
   3.8572109607841682`*^9, 3.857210961142125*^9}, {3.859557932922015*^9, 
   3.8595579335205107`*^9}, {3.859558109314315*^9, 3.859558110065303*^9}, {
   3.8595598476840115`*^9, 3.859559848306818*^9}, {3.860070343413082*^9, 
   3.860070344773775*^9}, {3.8600717953131585`*^9, 3.8600717955162907`*^9}, {
   3.8600720451587253`*^9, 3.8600720454711533`*^9}, {3.860072108794404*^9, 
   3.860072109013127*^9}, {3.860072208112872*^9, 3.8600722084427576`*^9}, {
   3.862300667159926*^9, 3.862300668460203*^9}, {3.8623054975544014`*^9, 
   3.862305498978114*^9}},
 CellLabel->
  "In[458]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.855226336811558*^9, 
   3.8552293084165*^9, {3.855236677085596*^9, 3.8552367015385127`*^9}, 
   3.855236760205016*^9, 3.8552368582262034`*^9, 3.855236962393404*^9, {
   3.8552456146336737`*^9, 3.855245636351759*^9}, 3.855245703420686*^9, 
   3.8552457348028016`*^9, 3.8572079361514325`*^9, 3.857210406178175*^9, 
   3.8572109620889473`*^9, 3.8572119060753603`*^9, 3.8595579343319616`*^9, 
   3.8595581109385834`*^9, 3.8595584783540883`*^9, 3.8595598492213554`*^9, 
   3.8600703457578135`*^9, 3.8600717965496674`*^9, 3.860072046550791*^9, 
   3.860072110231532*^9, 3.8600722091769133`*^9, 3.8623004907615547`*^9, 
   3.862300669715065*^9, {3.8623054789849772`*^9, 3.862305500140369*^9}, 
   3.8679235049315395`*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"2fcda87f-c4c8-4a35-b6bf-3d9a956aa915"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}, {3.8552293173899865`*^9, 
  3.855229319045312*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.855226375995236*^9, 
   3.8552293197262716`*^9, 3.85523697133494*^9, 3.8552457457087164`*^9, 
   3.857208066192478*^9, 3.8572104218230104`*^9, 3.8572109661750493`*^9, 
   3.857211915823468*^9, 3.859558183079816*^9, 3.859559902209857*^9, 
   3.8600703630215483`*^9, 3.8600722238899345`*^9, 3.8623005106776385`*^9, 
   3.8623006872119675`*^9, 3.8623055045531683`*^9, 3.867923510415537*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"4477fd66-9588-4b0e-ab73-8963cf6a1733"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "7", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8552263793786993`*^9, 3.855229323410398*^9, 
   3.855236976578204*^9, 3.8552457490679884`*^9, 3.857208072011235*^9, 
   3.857210425761383*^9, 3.857210970159794*^9, 3.857211918934971*^9, 
   3.8595581862734666`*^9, 3.859558221134965*^9, 3.859558324175313*^9, 
   3.8595585276681566`*^9, 3.8595599052979245`*^9, 3.860070367041008*^9, 
   3.8600722276284733`*^9, 3.8623005143429956`*^9, 3.8623006912108254`*^9, 
   3.8623055076660566`*^9, 3.867923514748515*^9},
 CellLabel->
  "Out[460]=",ExpressionUUID->"de7b89b4-f73e-4845-89e3-2077e5cda5ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "15"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.855226386564027*^9, 3.855226387316038*^9}, {
   3.8552293268703203`*^9, 3.85522932726925*^9}, {3.8552369844035687`*^9, 
   3.8552369848979807`*^9}, {3.855245794755825*^9, 3.85524579527143*^9}, {
   3.8572080773772926`*^9, 3.8572080777528934`*^9}, {3.8572104345880413`*^9, 
   3.8572104350204124`*^9}, {3.8572119275675316`*^9, 
   3.8572119285260735`*^9}, {3.859558189543692*^9, 3.859558189967688*^9}, {
   3.860070375919936*^9, 3.8600703767997727`*^9}, {3.860072237702237*^9, 
   3.8600722379677396`*^9}, {3.8623005200329065`*^9, 
   3.8623005209933357`*^9}, {3.8623006947488976`*^9, 
   3.8623006954207907`*^9}, {3.8623055122165565`*^9, 3.862305512530792*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "7", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8552263883888288`*^9, 3.8552293278298674`*^9, 3.8552369858937693`*^9, 
   3.8552457962714005`*^9, 3.8572080789882936`*^9, 3.857210435716957*^9, 
   3.85721193010993*^9, 3.859558191236596*^9, 3.859558531489919*^9, 
   3.8595599082085443`*^9, 3.860070377646863*^9, 3.8600722385649776`*^9, 
   3.8623005218430653`*^9, 3.8623006963499775`*^9, 3.862305513343092*^9, 
   3.8679235181887875`*^9},
 CellLabel->
  "Out[461]=",ExpressionUUID->"29f17729-385f-4ca5-9edc-b8d621be5eea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[462]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8552263915394106`*^9, 3.8552293379288654`*^9, 3.8552369895202217`*^9, 
   3.8552458152239428`*^9, 3.8572080853350954`*^9, 3.8572104411974297`*^9, 
   3.8572119332462273`*^9, 3.859558542960718*^9, 3.860070380219329*^9, 
   3.8600722425971017`*^9, 3.862300529332712*^9, 3.8623006993875055`*^9, 
   3.8623055170719533`*^9, 3.867923522046876*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"5968955f-fa6f-46a9-9dc5-ea91316511ce"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]],ExpressionUUID->
  "4a6c2b7e-d3e1-405a-a63a-9b969864bdeb"],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],ExpressionUUID->
  "cd92ffd9-7558-4590-8225-89e5f7c07f05"],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.857208091057856*^9},
 CellLabel->
  "In[463]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.855226401496209*^9, 3.8552293451311436`*^9, 
   3.855237019924983*^9, 3.8552458237393093`*^9, 3.8572080949718676`*^9, 
   3.8572104530514975`*^9, 3.857211307018116*^9, 3.8572116698386784`*^9, 
   3.85721194390466*^9, 3.8595585501493034`*^9, 3.8595599179101796`*^9, 
   3.860070392494782*^9, 3.860072262194628*^9, 3.8623005360230227`*^9, 
   3.862300740039124*^9, 3.8623055242243333`*^9, 3.867923528038623*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"cd640599-72b3-4b28-85d0-9a063b926283"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[465]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.8552264046714573`*^9, 3.855229345678399*^9, 3.8552370237707357`*^9, 
   3.8552458387076006`*^9, 3.8572080986584563`*^9, 3.8572104532740903`*^9, 
   3.8572113071621046`*^9, 3.8572116699834366`*^9, 3.857211944031719*^9, 
   3.859558550894271*^9, 3.859559918997229*^9, 3.8600703934176474`*^9, 
   3.8600722626427584`*^9, 3.8623005372755795`*^9, 3.862300741004035*^9, 
   3.8623055281114283`*^9, 3.867923529242976*^9},
 CellLabel->
  "Out[465]=",ExpressionUUID->"6e9c1e06-3164-46c9-ad1f-ff372048f6a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"21f6e0a0-1eba-4cbf-8502-c96e43d41a2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "196", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "195", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 196, ") >= (numQ = ", 195, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"9f97bbda-e8c1-45a4-90f3-ba216b85ff4e"],

Cell[BoxData["\<\"The map \[CurlyTheta] is not surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.867923530994089*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"275f338a-7591-4d29-94b3-46b464479936"]
}, Open  ]],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8552264100238357`*^9, 3.8552293471228156`*^9, 
   3.8552370290378275`*^9, 3.855245844780456*^9, 3.8572081028973255`*^9, 
   3.8572104533875694`*^9, 3.857211307520395*^9, 3.8572116703302836`*^9, 
   3.857211944296022*^9, 3.8595585525412703`*^9, 3.859559921646747*^9, 
   3.860070394813212*^9, 3.8600722635829687`*^9, 3.862300539177718*^9, 
   3.8623007426693287`*^9, 3.862305532291171*^9, 3.867923530994089*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"c145ab8c-d5f8-482f-875a-eb67eeae7fe6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell["", "Text",
 CellChangeTimes->{{3.8623055771347246`*^9, 
  3.8623056542421255`*^9}},ExpressionUUID->"a2eec7ac-56ad-476d-9317-\
a0250200cff3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["460"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAGKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGI3vNq222nnW8cp+g/jHIB0mFX3FM8gLRuNdcqLyBt
zyTn6Quktz1fvo1r7xvHp1z2s7iBdJnhdGYeIC0nLKgBot82dviA6FS+uaZt
B984Jq1cw9MOpKsYJeIaDr1xXKTmKNgIpCc5yDQePPbGsUF5u/gRIO0T3OFc
ffGNIwCfecSu
  "],
 CellLabel->
  "Out[469]=",ExpressionUUID->"6319651d-e1a7-4342-a1e8-deeae23af467"]
}, Open  ]],

Cell["   For genericity,  the expected dimension will be", "Text",
 CellChangeTimes->{{3.8516153351796365`*^9, 3.851615335822491*^9}, 
   3.8516163231688814`*^9, {3.8546354134609127`*^9, 
   3.854635434345993*^9}},ExpressionUUID->"3498780f-964d-4e1e-af7e-\
7f1592bc09f7"],

Cell[CellGroupData[{

Cell[BoxData["n"], "Input",
 CellChangeTimes->{3.8546355698930526`*^9},
 CellLabel->
  "In[470]:=",ExpressionUUID->"31bdab86-47f1-49c1-8fbd-bf63b05756c5"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.85463557051418*^9, 3.8552265898336353`*^9, 
  3.8552296551779485`*^9, 3.855242577233758*^9, 3.855247945484625*^9, 
  3.8572087572887144`*^9, 3.8572105780125074`*^9, 3.857211420759988*^9, 
  3.8572117125712137`*^9, 3.8572120043112955`*^9, 3.8595614207489023`*^9, 
  3.8600711528128467`*^9, 3.860072586082865*^9, 3.8623017049317207`*^9, 
  3.862307005769947*^9, 3.8679250202757964`*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"8954fa6e-724b-481d-b1cf-47d46475bbb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "4"], 
      SuperscriptBox[
       SubscriptBox["x", "7"], "2"]}]}], "}"}], ",", "OO", ",", "varList", 
   ",", "LM", ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.8552264664129753`*^9, 3.855226482969581*^9}, {
  3.855229375092746*^9, 3.8552293781780925`*^9}, {3.855237066626405*^9, 
  3.85523706744775*^9}, {3.855245936512021*^9, 3.8552459440899134`*^9}, {
  3.8572081230853624`*^9, 3.8572081456966023`*^9}, {3.8572105038657417`*^9, 
  3.857210518222933*^9}, {3.857211368463932*^9, 3.8572113727404594`*^9}, {
  3.8595586869957266`*^9, 3.859558706793861*^9}, {3.8595599525216618`*^9, 
  3.859560002023898*^9}, {3.8600704913719625`*^9, 3.8600704990332994`*^9}, {
  3.8600724277644987`*^9, 3.8600724349637566`*^9}, {3.862300844567168*^9, 
  3.862300852135206*^9}, {3.8623056973435163`*^9, 3.8623057000268154`*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["33"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.855226589948021*^9, 
  3.855229655294858*^9, 3.8552425777806163`*^9, 3.85524794573461*^9, 
  3.8572081822334347`*^9, 3.857208757311154*^9, 3.857210521477552*^9, 
  3.8572105780234013`*^9, 3.8572113789631367`*^9, 3.8572114207844496`*^9, 
  3.857211712608412*^9, 3.8572120043415194`*^9, 3.8595591909418774`*^9, 
  3.859561424916202*^9, 3.860071152859564*^9, 3.8600725861140804`*^9, 
  3.862301704988909*^9, 3.8623070058168154`*^9, 3.867925020291388*^9},
 CellLabel->
  "Out[471]=",ExpressionUUID->"0abd8982-8525-432a-b73d-9b55123ae1fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "4"], 
       SuperscriptBox[
        SubscriptBox["x", "7"], "2"]}]}], "}"}], ",", "OO", ",", "varList", 
    ",", "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, 3.855226503826033*^9, 
   3.855229392429406*^9, {3.8552370770017867`*^9, 3.855237077679824*^9}, 
   3.8552459552520027`*^9, 3.8572081717781105`*^9, 3.857210660186579*^9, 
   3.8572115254560366`*^9, 3.8595592477376685`*^9, 3.8595600154647017`*^9, 
   3.859561407273891*^9, 3.8600705133261805`*^9, 3.8600724592648263`*^9, 
   3.8623008672067738`*^9, {3.86230740427311*^9, 3.8623074062003365`*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["460"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855226590060994*^9, 3.8552296553842354`*^9, 3.8552425780149827`*^9, 
   3.8552479458439813`*^9, 3.857208757341564*^9, 3.8572105780586843`*^9, 
   3.857210661440077*^9, 3.857211420810956*^9, 3.857211527342065*^9, 
   3.8572117126186004`*^9, 3.857212004363772*^9, 3.8595592504256964`*^9, 
   3.859561443971509*^9, 3.8600711529137125`*^9, 3.86007258616094*^9, 
   3.8623017050215654`*^9, 3.8623070058787565`*^9, 3.8623074075600133`*^9, 
   3.867925020291388*^9},
 CellLabel->
  "Out[472]=",ExpressionUUID->"082a18b4-e1d2-46c2-9868-52a6d9c2ff33"]
}, Open  ]],

Cell["\<\
This example IS GENERIC.  The principal component has dimension:\
\>", "Text",
 CellChangeTimes->{{3.8546356471432962`*^9, 3.854635662720236*^9}, {
   3.8546379227108636`*^9, 3.8546379321663494`*^9}, {3.8552290997889996`*^9, 
   3.85522910098099*^9}, 3.8552359118005285`*^9, {3.8552436317856436`*^9, 
   3.8552436331137333`*^9}, {3.8572081978634157`*^9, 3.857208198199523*^9}, {
   3.8572121997003016`*^9, 3.8572122005353203`*^9}, {3.8595592577873926`*^9, 
   3.8595592593893895`*^9}, {3.86007052265534*^9, 3.8600705331918173`*^9}, {
   3.860071164404254*^9, 3.860071167861479*^9}, {3.86007246938442*^9, 
   3.860072470445573*^9}, {3.8600729050038757`*^9, 3.8600729113449*^9}, {
   3.8623009128464365`*^9, 3.8623009182952156`*^9}, {3.8623033454314346`*^9, 
   3.8623033690705233`*^9}, {3.862305731457274*^9, 3.8623057499362664`*^9}, {
   3.8623058204952464`*^9, 3.862305824698904*^9}, {3.862307418434903*^9, 
   3.862307422857489*^9}, {3.8679251087356405`*^9, 3.8679251130857177`*^9}, {
   3.86792515938375*^9, 
   3.8679251829782596`*^9}},ExpressionUUID->"d525ceba-2916-4518-881c-\
4f3bec0a7cd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.867925148234949*^9, 3.8679251510213366`*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"f96874d7-cc43-46bd-b381-7e167130ec0f"],

Cell[BoxData["301"], "Output",
 CellChangeTimes->{3.867925154334801*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"c33ad23c-768c-497e-aa36-58cc99c6da49"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1387.5, 735.75},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3a536ce5-2ca2-4766-835b-72c30a99b8cd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1042, 20, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1625, 44, 612, 13, 87, "Text",ExpressionUUID->"3e026cfe-d0ad-4248-bd51-7b4901180dc6"],
Cell[2240, 59, 393, 13, 87, "Text",ExpressionUUID->"4db6cff1-d683-4089-ba8f-ca8177589305"],
Cell[CellGroupData[{
Cell[2658, 76, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3102, 86, 766, 16, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3871, 104, 1253, 24, 66, "Output",ExpressionUUID->"f91325a2-aee8-4cc2-b967-89258aa89d63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5161, 133, 688, 11, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[5874, 148, 2112, 33, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[7989, 183, 5197, 128, 103, "Output",ExpressionUUID->"52aaf204-86ae-469f-80c4-afc1a8326017"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13223, 316, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[13466, 323, 1863, 26, 66, "Output",ExpressionUUID->"776c66cb-618a-4154-9fca-c07ddb50d368"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15366, 354, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[15638, 362, 20669, 657, 391, "Output",ExpressionUUID->"25240476-dc83-40d8-b9ad-448c201c3bff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36344, 1024, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[36589, 1031, 661, 13, 66, "Output",ExpressionUUID->"c11c10b0-09da-4e7c-b85e-f5f3087cc6c8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37299, 1050, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[37529, 1057, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[37919, 1067, 5877, 165, 131, "Output",ExpressionUUID->"d7b10600-c17a-44bd-adce-a3fd052151e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43833, 1237, 3030, 45, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[46866, 1284, 4469, 112, 103, "Output",ExpressionUUID->"2fcda87f-c4c8-4a35-b6bf-3d9a956aa915"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51372, 1401, 344, 7, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[51719, 1410, 2110, 30, 66, "Output",ExpressionUUID->"4477fd66-9588-4b0e-ab73-8963cf6a1733"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53866, 1445, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[54207, 1454, 3357, 80, 103, "Output",ExpressionUUID->"de7b89b4-f73e-4845-89e3-2077e5cda5ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57601, 1539, 2605, 40, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[60209, 1581, 2573, 62, 70, "Output",ExpressionUUID->"29f17729-385f-4ca5-9edc-b8d621be5eea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62819, 1648, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[63139, 1656, 1448, 21, 66, "Output",ExpressionUUID->"5968955f-fa6f-46a9-9dc5-ea91316511ce"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64636, 1683, 687, 16, 121, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[65326, 1701, 431, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[65782, 1714, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[66046, 1721, 2265, 32, 66, "Output",ExpressionUUID->"cd640599-72b3-4b28-85d0-9a063b926283"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68348, 1758, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[68767, 1767, 1651, 24, 66, "Output",ExpressionUUID->"6e9c1e06-3164-46c9-ad1f-ff372048f6a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70455, 1796, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[70913, 1808, 939, 14, 33, "Print",ExpressionUUID->"21f6e0a0-1eba-4cbf-8502-c96e43d41a2f"],
Cell[71855, 1824, 1173, 20, 33, "Print",ExpressionUUID->"9f97bbda-e8c1-45a4-90f3-ba216b85ff4e"],
Cell[73031, 1846, 938, 14, 33, "Print",ExpressionUUID->"275f338a-7591-4d29-94b3-46b464479936"]
}, Open  ]],
Cell[73984, 1863, 941, 14, 66, "Output",ExpressionUUID->"c145ab8c-d5f8-482f-875a-eb67eeae7fe6"]
}, Open  ]],
Cell[74940, 1880, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75412, 1894, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[75836, 1906, 146, 3, 52, "Text",ExpressionUUID->"a2eec7ac-56ad-476d-9317-a0250200cff3"],
Cell[75985, 1911, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[76403, 1925, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[76750, 1935, 657, 13, 66, "Output",ExpressionUUID->"6319651d-e1a7-4342-a1e8-deeae23af467"]
}, Open  ]],
Cell[77422, 1951, 271, 4, 52, "Text",ExpressionUUID->"3498780f-964d-4e1e-af7e-7f1592bc09f7"],
Cell[CellGroupData[{
Cell[77718, 1959, 154, 3, 42, "Input",ExpressionUUID->"31bdab86-47f1-49c1-8fbd-bf63b05756c5"],
Cell[77875, 1964, 517, 8, 66, "Output",ExpressionUUID->"8954fa6e-724b-481d-b1cf-47d46475bbb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78429, 1977, 1282, 29, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[79714, 2008, 609, 9, 66, "Output",ExpressionUUID->"0abd8982-8525-432a-b73d-9b55123ae1fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80360, 2022, 1214, 29, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[81577, 2053, 749, 12, 66, "Output",ExpressionUUID->"082a18b4-e1d2-46c2-9868-52a6d9c2ff33"]
}, Open  ]],
Cell[82341, 2068, 1107, 17, 52, "Text",ExpressionUUID->"d525ceba-2916-4518-881c-4f3bec0a7cd9"],
Cell[CellGroupData[{
Cell[83473, 2089, 204, 4, 42, "Input",ExpressionUUID->"f96874d7-cc43-46bd-b381-7e167130ec0f"],
Cell[83680, 2095, 155, 3, 66, "Output",ExpressionUUID->"c33ad23c-768c-497e-aa36-58cc99c6da49"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,7,10,16_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     86328,       2046]
NotebookOptionsPosition[     79867,       1925]
NotebookOutlinePosition[     80312,       1942]
CellTagsIndexPosition[     80269,       1939]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "7", ",", "10", ",", "16"}], ")"}], TraditionalForm]],
  ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.85522628668782*^9, 3.8552262886664734`*^9}, {
  3.855245508079822*^9, 3.855245510236005*^9}, {3.8572078610747733`*^9, 
  3.8572078618630505`*^9}, {3.857210339585704*^9, 3.8572103474970407`*^9}, {
  3.8572108981606226`*^9, 3.857210899437793*^9}, {3.8595578999762926`*^9, 
  3.8595579015797853`*^9}, {3.859559294424033*^9, 3.859559295499118*^9}, {
  3.859559781413568*^9, 3.859559782068301*^9}, {3.8600702970297384`*^9, 
  3.8600702991267176`*^9}, {3.8600717146043587`*^9, 3.8600717156224985`*^9}, {
  3.862300330885401*^9, 3.8623003318946123`*^9}, {3.868883603298108*^9, 
  3.8688836048841915`*^9}, {3.868886984256712*^9, 3.8688869859131927`*^9}, {
  3.868887426310624*^9, 
  3.8688874277599792`*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 371.  \
The principal component has dimension 238.  This is another case that is \
efficient but not \[Theta]-efficient.\
\>", "Text",
 CellChangeTimes->{{3.867923571451196*^9, 3.8679236497385373`*^9}, {
  3.867925133071679*^9, 3.867925133946466*^9}, {3.8679251947672405`*^9, 
  3.867925195678297*^9}, {3.868883615560336*^9, 3.868883619684394*^9}, {
  3.8688870294340324`*^9, 3.8688870502439394`*^9}, {3.8688874388883705`*^9, 
  3.8688874483173532`*^9}, {3.868888247028322*^9, 3.8688882558598995`*^9}, {
  3.868889319107337*^9, 3.868889346811331*^9}, {3.869324710391101*^9, 
  3.8693247175030684`*^9}},ExpressionUUID->"3e026cfe-d0ad-4248-bd51-\
7b4901180dc6"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693247224947205`*^9},ExpressionUUID->"0cbdf541-1459-4429-898e-\
cfe143bbfe20"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.857210352497998*^9, 3.857210353520695*^9}, {
  3.859559788683159*^9, 3.859559789129798*^9}},
 CellLabel->
  "In[456]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubscriptBox["x", "7"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8552262927144127`*^9, 3.855229269858595*^9, 3.855236617607149*^9, 
   3.855245514329624*^9, 3.857207865516582*^9, 3.857210355433779*^9, 
   3.857210904365306*^9, 3.857211839134244*^9, 3.8595579063085194`*^9, {
   3.85955979140471*^9, 3.8595598117579346`*^9}, 3.860070303099335*^9, 
   3.860071719392912*^9, 3.8623003556586123`*^9, 3.867923278625025*^9, 
   3.8688836467722335`*^9, 3.8688874903729568`*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"6232b073-7498-4fcd-b615-2708d1e23444"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function (1, 7, 10, \
16), and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, {3.85721091270147*^9, 3.8572109135506353`*^9}, 
   3.859559309650799*^9, 3.8623003507711515`*^9, {3.8688836280494084`*^9, 
   3.868883633529806*^9}, {3.8688870028028607`*^9, 3.8688870129681363`*^9}, {
   3.868887463356448*^9, 
   3.86888746928906*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "10", ",", "16"}], "}"}], ",", "varList"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 
   3.8546381813351545`*^9}, {3.8552262971258373`*^9, 3.855226299330929*^9}, {
   3.855229274999649*^9, 3.8552292753656483`*^9}, {3.8552366286713424`*^9, 
   3.8552366309171066`*^9}, {3.855245520751316*^9, 3.85524552573015*^9}, {
   3.8572078730941944`*^9, 3.8572078737892666`*^9}, {3.85721035979468*^9, 
   3.8572103662478666`*^9}, {3.8572109197921715`*^9, 3.857210920527582*^9}, {
   3.8595579107244883`*^9, 3.859557911320319*^9}, {3.859558042716359*^9, 
   3.8595580430422907`*^9}, {3.8595597953236675`*^9, 3.859559795875101*^9}, {
   3.8600703067089567`*^9, 3.8600703075368266`*^9}, {3.860071732927967*^9, 
   3.860071733849636*^9}, 3.862300344723147*^9, {3.8623006256033945`*^9, 
   3.8623006265695534`*^9}, {3.862305456203943*^9, 3.862305456688218*^9}, 
   3.868883642846331*^9, {3.8688859541137085`*^9, 3.8688859544729385`*^9}, {
   3.868886364426154*^9, 3.8688863657496824`*^9}, 3.868887021684739*^9, 
   3.8688874789137774`*^9},
 CellLabel->
  "In[458]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubscriptBox["x", "7"], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "7", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "7", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.855226301033348*^9, 
   3.8552292762357464`*^9, 3.855236634012786*^9, 3.855245528151944*^9, 
   3.8572078778841667`*^9, 3.857210368066301*^9, 3.8572109229314165`*^9, 
   3.857211844206697*^9, 3.8595579129876895`*^9, 3.859558045178215*^9, 
   3.8595583158205824`*^9, 3.8595584270590515`*^9, 3.8595598151731815`*^9, 
   3.86007030838033*^9, 3.8600717356964273`*^9, 3.862300359414997*^9, 
   3.8623006275055246`*^9, 3.862305458742094*^9, 3.867923282942085*^9, 
   3.8688836499516993`*^9, 3.868885959008025*^9, 3.8688863675638494`*^9, 
   3.868887494842001*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"e0b644bc-6cb7-4639-b559-f0b8bc1b39df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["34"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8552263040431566`*^9, 3.855229279269252*^9, 3.855236636743385*^9, 
   3.8552455319018292`*^9, 3.857207881043028*^9, 3.8572103723199024`*^9, 
   3.8572109259285774`*^9, 3.857211849727873*^9, 3.8595579160584226`*^9, 
   3.859558048471988*^9, 3.8595584301451483`*^9, 3.859559817906571*^9, 
   3.8600703111800385`*^9, 3.8600717383407125`*^9, 3.8623003624275913`*^9, 
   3.862300644854472*^9, 3.862305462434823*^9, 3.8679234856470966`*^9, 
   3.868883653738163*^9, 3.8688859622587976`*^9, 3.8688863703676324`*^9, 
   3.868887497750591*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"72ffeda3-9bc5-4e65-a778-02429821a22e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "7", "4"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVxVkow3EcAPC//KMwaaMowkKR5MgDOfqOLOcchTmXIxSJUEOODOXBEVJK
EeFhjhiGkW2akgfHsIRI9vDrlxDxgHx/D58+vmX12ZU2HMdFoqp1e72DmsDV
6f4ZO0eQLRTi4XoX3coSgcF3F6l8mcBxg2hiGFfI/rgHXFPMazWrBHZz3YWX
uH8p732LJ1g81fd4aEq/IFBDwFn02MmeHJ8+Yrt+d0mD8LKIxjv2znnRaRKu
O5QbxBsEare4Dz+8Jr75h72aY3hJ3yRAC5tmJRYCZo8RawWuC1veENwQcFo0
190RApLP18GSNQotHQtWdpuuWFmwTkE7HKJihw7MP/lqKRS4DXmI8RNDj1ay
TeH2QRqciL+8vRql+Hi+m1cablHuJjvsUYhOfe52xBXWOBM7KWY01gk/56mx
V0/hT1bN9+Hm8ow19pVI8tlpoJD4PbfQhY/NtJvZ/E7szYGJwse17S/716cw
z4h/TQWoWs8oqDqC5LILCnvi9tZMHJSbarZdzHNUFv4PMKLmNQ==
  "],
 CellLabel->
  "Out[460]=",ExpressionUUID->"6c769a58-afb9-4a61-ba29-372135951347"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["131"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVyksoA3AcwPFNK5pHMQozNZTI60BYwm9pK9FY3oXy2IlxoYyQPHIwIuSI
GxvDMK/MDMlzIVoz1Dz695doOU35/Q/fPpevuK5F2cjlcDhp2BsILXwdgabr
fRszPD1GEIS2hqt3l/UESq5U8solAlPfgukx1Bms5T6jO7slJqOBgGizMegO
NRuFOQ7UvaXSOVHP6ZB/nJGAY/ylh2lp+zph8u9t8ng0QHvxyGxSVl/L0M5o
nSVqnUBGOtcdg3Jy2j1M82L0V+EGAUPy87z0gUCogvfegEpFPhv+dgLq2kH1
IyGw7SoarVmlIDkSvDNXVrY7qtYoCIdT+pnBS94usYnCnt4TFoUeXr6ZpFsU
7BO6hDy0QlFmlaOz91pRARp5Icvn71FIyuzq80XPIjaPmfWlXtl+aK6y2Tpw
QOHV/M0bRA2fiWtMhyzwt8dCQaT5WOhFu5vvbpnnP0928zEFmqz5Y2bxrOWH
aHnqTL/GRuFvbqRScYP/5JOmCCWxIXqmO0QiKUb/AZsC5s4=
  "],
 CellLabel->
  "Out[461]=",ExpressionUUID->"60d126a2-0c1a-4767-bd3c-2e21e00fa165"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[462]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "7", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.855226315795542*^9, 3.855229288683346*^9, 
   3.855236646873819*^9, 3.855236770372343*^9, 3.855245561057186*^9, 
   3.857207894262173*^9, 3.857210391343131*^9, 3.8572109382410994`*^9, 
   3.85721189303716*^9, 3.859557926413231*^9, 3.8595584438088317`*^9, 
   3.859559836469364*^9, 3.860070335192791*^9, 3.860071771743019*^9, 
   3.8600721056430225`*^9, 3.8623003797487903`*^9, 3.86230065732997*^9, 
   3.862305473707466*^9, 3.8679234968736706`*^9, 3.868883665602406*^9, 
   3.868885982769328*^9, 3.8688863829986477`*^9, 3.8688875092144594`*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"aa0e1982-9399-4fb4-b333-6cc9dc0084ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "22"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.8552263340044518`*^9, 3.855226335283372*^9}, {3.8552293067105904`*^9, 
   3.8552293075584097`*^9}, {3.8552366755084796`*^9, 
   3.8552367006285405`*^9}, {3.8552367577971315`*^9, 
   3.8552367584918785`*^9}, {3.855236856692554*^9, 3.855236857299365*^9}, {
   3.855236960780571*^9, 3.855236961586565*^9}, {3.8552456132431097`*^9, 
   3.855245635117425*^9}, {3.8552457024050927`*^9, 3.8552457026707106`*^9}, {
   3.855245733365363*^9, 3.8552457338341*^9}, {3.8572079340603285`*^9, 
   3.8572079351003733`*^9}, {3.8572104035672083`*^9, 3.857210405215444*^9}, {
   3.8572109607841682`*^9, 3.857210961142125*^9}, {3.859557932922015*^9, 
   3.8595579335205107`*^9}, {3.859558109314315*^9, 3.859558110065303*^9}, {
   3.8595598476840115`*^9, 3.859559848306818*^9}, {3.860070343413082*^9, 
   3.860070344773775*^9}, {3.8600717953131585`*^9, 3.8600717955162907`*^9}, {
   3.8600720451587253`*^9, 3.8600720454711533`*^9}, {3.860072108794404*^9, 
   3.860072109013127*^9}, {3.860072208112872*^9, 3.8600722084427576`*^9}, {
   3.862300667159926*^9, 3.862300668460203*^9}, {3.8623054975544014`*^9, 
   3.862305498978114*^9}, {3.8688836785300684`*^9, 3.8688837087899733`*^9}, {
   3.86888599896284*^9, 3.8688859993585825`*^9}, {3.8688876198307066`*^9, 
   3.86888762833418*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "7"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.855226336811558*^9, 
   3.8552293084165*^9, {3.855236677085596*^9, 3.8552367015385127`*^9}, 
   3.855236760205016*^9, 3.8552368582262034`*^9, 3.855236962393404*^9, {
   3.8552456146336737`*^9, 3.855245636351759*^9}, 3.855245703420686*^9, 
   3.8552457348028016`*^9, 3.8572079361514325`*^9, 3.857210406178175*^9, 
   3.8572109620889473`*^9, 3.8572119060753603`*^9, 3.8595579343319616`*^9, 
   3.8595581109385834`*^9, 3.8595584783540883`*^9, 3.8595598492213554`*^9, 
   3.8600703457578135`*^9, 3.8600717965496674`*^9, 3.860072046550791*^9, 
   3.860072110231532*^9, 3.8600722091769133`*^9, 3.8623004907615547`*^9, 
   3.862300669715065*^9, {3.8623054789849772`*^9, 3.862305500140369*^9}, 
   3.8679235049315395`*^9, {3.8688836817969513`*^9, 3.8688837095241117`*^9}, 
   3.868886000126237*^9, 3.868886385570332*^9, 3.868887628787165*^9},
 CellLabel->
  "Out[463]=",ExpressionUUID->"28d19c08-459b-4b99-9e60-97fd12caec29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}, {3.8552293173899865`*^9, 
  3.855229319045312*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.855226375995236*^9, 
   3.8552293197262716`*^9, 3.85523697133494*^9, 3.8552457457087164`*^9, 
   3.857208066192478*^9, 3.8572104218230104`*^9, 3.8572109661750493`*^9, 
   3.857211915823468*^9, 3.859558183079816*^9, 3.859559902209857*^9, 
   3.8600703630215483`*^9, 3.8600722238899345`*^9, 3.8623005106776385`*^9, 
   3.8623006872119675`*^9, 3.8623055045531683`*^9, 3.867923510415537*^9, 
   3.8688837578713245`*^9, 3.8688860075749297`*^9, 3.8688863887617145`*^9, 
   3.8688876523370857`*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"13b54467-7185-41e3-a9d3-40c7f4eeb3ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[465]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "7", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8552263793786993`*^9, 3.855229323410398*^9, 
   3.855236976578204*^9, 3.8552457490679884`*^9, 3.857208072011235*^9, 
   3.857210425761383*^9, 3.857210970159794*^9, 3.857211918934971*^9, 
   3.8595581862734666`*^9, 3.859558221134965*^9, 3.859558324175313*^9, 
   3.8595585276681566`*^9, 3.8595599052979245`*^9, 3.860070367041008*^9, 
   3.8600722276284733`*^9, 3.8623005143429956`*^9, 3.8623006912108254`*^9, 
   3.8623055076660566`*^9, 3.867923514748515*^9, 3.868883762687728*^9, 
   3.8688860103323565`*^9, 3.868886394016841*^9, 3.868887655248452*^9},
 CellLabel->
  "Out[465]=",ExpressionUUID->"a8046cbc-07c6-466a-9add-b2db9e17d084"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "16"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.855226386564027*^9, 3.855226387316038*^9}, {
   3.8552293268703203`*^9, 3.85522932726925*^9}, {3.8552369844035687`*^9, 
   3.8552369848979807`*^9}, {3.855245794755825*^9, 3.85524579527143*^9}, {
   3.8572080773772926`*^9, 3.8572080777528934`*^9}, {3.8572104345880413`*^9, 
   3.8572104350204124`*^9}, {3.8572119275675316`*^9, 
   3.8572119285260735`*^9}, {3.859558189543692*^9, 3.859558189967688*^9}, {
   3.860070375919936*^9, 3.8600703767997727`*^9}, {3.860072237702237*^9, 
   3.8600722379677396`*^9}, {3.8623005200329065`*^9, 
   3.8623005209933357`*^9}, {3.8623006947488976`*^9, 
   3.8623006954207907`*^9}, {3.8623055122165565`*^9, 3.862305512530792*^9}, {
   3.868883767700425*^9, 3.8688837685947127`*^9}, {3.868886018358573*^9, 
   3.868886018702229*^9}, {3.868886401601329*^9, 3.868886403025427*^9}, {
   3.868887659386648*^9, 3.8688876599664483`*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "7", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8552263883888288`*^9, 3.8552293278298674`*^9, 3.8552369858937693`*^9, 
   3.8552457962714005`*^9, 3.8572080789882936`*^9, 3.857210435716957*^9, 
   3.85721193010993*^9, 3.859558191236596*^9, 3.859558531489919*^9, 
   3.8595599082085443`*^9, 3.860070377646863*^9, 3.8600722385649776`*^9, 
   3.8623005218430653`*^9, 3.8623006963499775`*^9, 3.862305513343092*^9, 
   3.8679235181887875`*^9, 3.868883769271222*^9, 3.868886019466985*^9, 
   3.8688864047908125`*^9, 3.8688876616151934`*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"f7f0a810-5e38-47b1-9e80-fc010725bb46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[467]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8552263915394106`*^9, 3.8552293379288654`*^9, 3.8552369895202217`*^9, 
   3.8552458152239428`*^9, 3.8572080853350954`*^9, 3.8572104411974297`*^9, 
   3.8572119332462273`*^9, 3.859558542960718*^9, 3.860070380219329*^9, 
   3.8600722425971017`*^9, 3.862300529332712*^9, 3.8623006993875055`*^9, 
   3.8623055170719533`*^9, 3.867923522046876*^9, 3.868883772282522*^9, 
   3.8688860230235443`*^9, 3.86888640792426*^9, 3.8688876645840635`*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"fac3e74a-068f-4306-a504-89753d0f365b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]],ExpressionUUID->
  "4a6c2b7e-d3e1-405a-a63a-9b969864bdeb"],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],ExpressionUUID->
  "cd92ffd9-7558-4590-8225-89e5f7c07f05"],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.857208091057856*^9},
 CellLabel->
  "In[468]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.855226401496209*^9, 3.8552293451311436`*^9, 
   3.855237019924983*^9, 3.8552458237393093`*^9, 3.8572080949718676`*^9, 
   3.8572104530514975`*^9, 3.857211307018116*^9, 3.8572116698386784`*^9, 
   3.85721194390466*^9, 3.8595585501493034`*^9, 3.8595599179101796`*^9, 
   3.860070392494782*^9, 3.860072262194628*^9, 3.8623005360230227`*^9, 
   3.862300740039124*^9, 3.8623055242243333`*^9, 3.867923528038623*^9, 
   3.868883783505644*^9, 3.8688849788612022`*^9, 3.868886027783929*^9, 
   3.8688864153968115`*^9, 3.868887675284341*^9},
 CellLabel->
  "Out[469]=",ExpressionUUID->"b0d269d5-6d1a-4f30-a770-3116702c420e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.8552264046714573`*^9, 3.855229345678399*^9, 3.8552370237707357`*^9, 
   3.8552458387076006`*^9, 3.8572080986584563`*^9, 3.8572104532740903`*^9, 
   3.8572113071621046`*^9, 3.8572116699834366`*^9, 3.857211944031719*^9, 
   3.859558550894271*^9, 3.859559918997229*^9, 3.8600703934176474`*^9, 
   3.8600722626427584`*^9, 3.8623005372755795`*^9, 3.862300741004035*^9, 
   3.8623055281114283`*^9, 3.867923529242976*^9, 3.8688837839920807`*^9, 
   3.8688849793734493`*^9, 3.868886027878577*^9, 3.8688864158201313`*^9, 
   3.868887676066893*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"a494fc48-1bb0-4e6d-ab40-97cb505f0b12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9, 
   3.8688837842794485`*^9, 3.868884979654649*^9, 3.868886027972302*^9, 
   3.8688864161169367`*^9, 3.868887676332456*^9},
 CellLabel->
  "During evaluation of \
In[471]:=",ExpressionUUID->"2dcddbc1-9cec-45ae-9b4a-9c3ee018a24c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "154", 
   "\[InvisibleSpace]", "\<\") < (numQ = \"\>", "\[InvisibleSpace]", "159", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 154, ") < (numQ = ", 159, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9, 
   3.8688837842794485`*^9, 3.868884979654649*^9, 3.868886027972302*^9, 
   3.8688864161169367`*^9, 3.868887676332456*^9},
 CellLabel->
  "During evaluation of \
In[471]:=",ExpressionUUID->"cb9c803a-93ab-4f82-a946-67fa58513e44"],

Cell[BoxData["\<\"The map \[CurlyTheta] is not surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9, 
   3.8688837842794485`*^9, 3.868884979654649*^9, 3.868886027972302*^9, 
   3.8688864161169367`*^9, 3.868887676332456*^9},
 CellLabel->
  "During evaluation of \
In[471]:=",ExpressionUUID->"02bc7a10-f806-488e-b90d-c575492c1a44"]
}, Open  ]],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8552264100238357`*^9, 3.8552293471228156`*^9, 
   3.8552370290378275`*^9, 3.855245844780456*^9, 3.8572081028973255`*^9, 
   3.8572104533875694`*^9, 3.857211307520395*^9, 3.8572116703302836`*^9, 
   3.857211944296022*^9, 3.8595585525412703`*^9, 3.859559921646747*^9, 
   3.860070394813212*^9, 3.8600722635829687`*^9, 3.862300539177718*^9, 
   3.8623007426693287`*^9, 3.862305532291171*^9, 3.867923530994089*^9, 
   3.86888378508216*^9, 3.868884980451335*^9, 3.868886028300309*^9, 
   3.8688864167276855`*^9, 3.868887676348117*^9},
 CellLabel->
  "Out[471]=",ExpressionUUID->"a7158a93-8bfa-4d03-9c83-e1e66f2c8fff"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell["", "Text",
 CellChangeTimes->{{3.8623055771347246`*^9, 
  3.8623056542421255`*^9}},ExpressionUUID->"a2eec7ac-56ad-476d-9317-\
a0250200cff3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["371"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVxVcoxHEcAPAzQv8zOld4QCF7kxJxvsjeZGUlVzLiQWTV/RFHmYkim4Qz
Mg5FRuajUPYI4dfPeOS8+P4ePn0scksSpGoCgcALRVRWZAoVBAoEHhIxPucY
ej8/S0BRwj+xM1zaU9LmCBStjvR24Hs6/V0P+GBDpnhlgYAw8LLuHDc9D565
wf1/ZoZv8TZ3g/w7XKb5rmJrifjaezx8tt7DfplAzf72BPsuu8bNAf+OTO1k
G085mTnicu2xHvaBnkwVgm89B9lbrxDw/njLjlESMFK1+EkvCCy4Hor1rwiU
vox/3RICnM/0X9YihdTFWD59iUJZsW8z+110pGG5RqHI38KTvUGU14HrFLpd
H9OD8eSz0Lww3Lmam47AJerm4dG48nVSyW1SeOEkfUK83L1XQxc3F4vs2B+8
PIot1R/watyhkDul0G3Cq9RMsmS7FEZtQMTjXQGm/M4BBZnVqvEeHpUoD6o+
oXD8uzYUe0ohR2HoFoef2GY0spu8Cz/ZXFhSazz+DymY2c8=
  "],
 CellLabel->
  "Out[474]=",ExpressionUUID->"3e6ce799-35e1-4df9-959c-ee155b9ecbb1"]
}, Open  ]],

Cell["   For genericity,  the expected dimension will be", "Text",
 CellChangeTimes->{{3.8516153351796365`*^9, 3.851615335822491*^9}, 
   3.8516163231688814`*^9, {3.8546354134609127`*^9, 
   3.854635434345993*^9}},ExpressionUUID->"3498780f-964d-4e1e-af7e-\
7f1592bc09f7"],

Cell[CellGroupData[{

Cell[BoxData["n"], "Input",
 CellChangeTimes->{3.8546355698930526`*^9},
 CellLabel->
  "In[475]:=",ExpressionUUID->"31bdab86-47f1-49c1-8fbd-bf63b05756c5"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.85463557051418*^9, 3.8552265898336353`*^9, 
  3.8552296551779485`*^9, 3.855242577233758*^9, 3.855247945484625*^9, 
  3.8572087572887144`*^9, 3.8572105780125074`*^9, 3.857211420759988*^9, 
  3.8572117125712137`*^9, 3.8572120043112955`*^9, 3.8595614207489023`*^9, 
  3.8600711528128467`*^9, 3.860072586082865*^9, 3.8623017049317207`*^9, 
  3.862307005769947*^9, 3.8679250202757964`*^9, 3.8688842217960844`*^9, 
  3.868885376583542*^9, 3.8688860668954535`*^9, 3.8688868993761673`*^9, 
  3.8688881706494436`*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"2da5d3e3-7c83-4859-bf8e-c9010104199b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "4"], "2"], 
      SubscriptBox["x", "7"]}]}], "}"}], ",", "OO", ",", "varList", ",", "LM",
    ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.8552264664129753`*^9, 3.855226482969581*^9}, {
  3.855229375092746*^9, 3.8552293781780925`*^9}, {3.855237066626405*^9, 
  3.85523706744775*^9}, {3.855245936512021*^9, 3.8552459440899134`*^9}, {
  3.8572081230853624`*^9, 3.8572081456966023`*^9}, {3.8572105038657417`*^9, 
  3.857210518222933*^9}, {3.857211368463932*^9, 3.8572113727404594`*^9}, {
  3.8595586869957266`*^9, 3.859558706793861*^9}, {3.8595599525216618`*^9, 
  3.859560002023898*^9}, {3.8600704913719625`*^9, 3.8600704990332994`*^9}, {
  3.8600724277644987`*^9, 3.8600724349637566`*^9}, {3.862300844567168*^9, 
  3.862300852135206*^9}, {3.8623056973435163`*^9, 3.8623057000268154`*^9}, {
  3.8688838042170315`*^9, 3.8688838226475706`*^9}, {3.868886036475093*^9, 
  3.868886040565097*^9}, {3.868887708809188*^9, 3.8688877136341543`*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.855226589948021*^9, 
  3.855229655294858*^9, 3.8552425777806163`*^9, 3.85524794573461*^9, 
  3.8572081822334347`*^9, 3.857208757311154*^9, 3.857210521477552*^9, 
  3.8572105780234013`*^9, 3.8572113789631367`*^9, 3.8572114207844496`*^9, 
  3.857211712608412*^9, 3.8572120043415194`*^9, 3.8595591909418774`*^9, 
  3.859561424916202*^9, 3.860071152859564*^9, 3.8600725861140804`*^9, 
  3.862301704988909*^9, 3.8623070058168154`*^9, 3.867925020291388*^9, 
  3.8688842218037047`*^9, 3.8688853765991335`*^9, 3.8688860668954535`*^9, 
  3.868886899380191*^9, 3.868888170652499*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"2e9f662e-e7a0-40d8-a5bf-abc148c1cee1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "4"], "2"], 
       SubscriptBox["x", "7"]}]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, 3.855226503826033*^9, 
   3.855229392429406*^9, {3.8552370770017867`*^9, 3.855237077679824*^9}, 
   3.8552459552520027`*^9, 3.8572081717781105`*^9, 3.857210660186579*^9, 
   3.8572115254560366`*^9, 3.8595592477376685`*^9, 3.8595600154647017`*^9, 
   3.859561407273891*^9, 3.8600705133261805`*^9, 3.8600724592648263`*^9, 
   3.8623008672067738`*^9, {3.86230740427311*^9, 3.8623074062003365`*^9}, 
   3.8688838355752087`*^9, {3.868886077426077*^9, 3.86888608202395*^9}, {
   3.868888214159069*^9, 3.868888227044758*^9}},
 CellLabel->
  "In[479]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["371"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855226590060994*^9, 3.8552296553842354`*^9, 3.8552425780149827`*^9, 
   3.8552479458439813`*^9, 3.857208757341564*^9, 3.8572105780586843`*^9, 
   3.857210661440077*^9, 3.857211420810956*^9, 3.857211527342065*^9, 
   3.8572117126186004`*^9, 3.857212004363772*^9, 3.8595592504256964`*^9, 
   3.859561443971509*^9, 3.8600711529137125`*^9, 3.86007258616094*^9, 
   3.8623017050215654`*^9, 3.8623070058787565`*^9, 3.8623074075600133`*^9, 
   3.867925020291388*^9, 3.8688842218193345`*^9, 3.8688853766098022`*^9, {
   3.8688860669110737`*^9, 3.868886089575898*^9}, 3.868886899395815*^9, 
   3.8688881706681557`*^9, 3.86888823036003*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"81c47e73-9ff7-4ff6-b1b2-036930cb0b39"]
}, Open  ]],

Cell["\<\
This example IS GENERIC.  The principal component has dimension:\
\>", "Text",
 CellChangeTimes->{{3.8546356471432962`*^9, 3.854635662720236*^9}, {
   3.8546379227108636`*^9, 3.8546379321663494`*^9}, {3.8552290997889996`*^9, 
   3.85522910098099*^9}, 3.8552359118005285`*^9, {3.8552436317856436`*^9, 
   3.8552436331137333`*^9}, {3.8572081978634157`*^9, 3.857208198199523*^9}, {
   3.8572121997003016`*^9, 3.8572122005353203`*^9}, {3.8595592577873926`*^9, 
   3.8595592593893895`*^9}, {3.86007052265534*^9, 3.8600705331918173`*^9}, {
   3.860071164404254*^9, 3.860071167861479*^9}, {3.86007246938442*^9, 
   3.860072470445573*^9}, {3.8600729050038757`*^9, 3.8600729113449*^9}, {
   3.8623009128464365`*^9, 3.8623009182952156`*^9}, {3.8623033454314346`*^9, 
   3.8623033690705233`*^9}, {3.862305731457274*^9, 3.8623057499362664`*^9}, {
   3.8623058204952464`*^9, 3.862305824698904*^9}, {3.862307418434903*^9, 
   3.862307422857489*^9}, {3.8679251087356405`*^9, 3.8679251130857177`*^9}, {
   3.86792515938375*^9, 3.8679251829782596`*^9}, {3.8688842422866697`*^9, 
   3.868884246648549*^9}, {3.8688860951995754`*^9, 
   3.8688860957932043`*^9}},ExpressionUUID->"d525ceba-2916-4518-881c-\
4f3bec0a7cd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.867925148234949*^9, 3.8679251510213366`*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"f96874d7-cc43-46bd-b381-7e167130ec0f"],

Cell[BoxData["238"], "Output",
 CellChangeTimes->{3.867925154334801*^9, 3.8688842218193345`*^9, 
  3.8688853766098022`*^9, 3.8688860669110737`*^9, 3.868886899395815*^9, 
  3.8688881706681557`*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"7c5efd42-032f-4875-bc3a-7d940872787b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1265.25, 602.25},
WindowMargins->{{Automatic, -1325.25}, {51, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5eda865d-353f-4f1f-a764-308e0886b915"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1180, 22, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1763, 46, 740, 12, 87, "Text",ExpressionUUID->"3e026cfe-d0ad-4248-bd51-7b4901180dc6"],
Cell[2506, 60, 393, 13, 87, "Text",ExpressionUUID->"0cbdf541-1459-4429-898e-cfe143bbfe20"],
Cell[CellGroupData[{
Cell[2924, 77, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3368, 87, 766, 16, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[4137, 105, 1305, 25, 66, "Output",ExpressionUUID->"6232b073-7498-4fcd-b615-2708d1e23444"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5479, 135, 785, 13, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[6289, 152, 2278, 36, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[8570, 190, 4556, 109, 103, "Output",ExpressionUUID->"e0b644bc-6cb7-4639-b559-f0b8bc1b39df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13163, 304, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[13406, 311, 1963, 28, 66, "Output",ExpressionUUID->"72ffeda3-9bc5-4e65-a778-02429821a22e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15406, 344, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[15678, 352, 14851, 477, 333, "Output",ExpressionUUID->"6c769a58-afb9-4a61-ba29-372135951347"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30566, 834, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[30811, 841, 693, 13, 66, "Output",ExpressionUUID->"60d126a2-0c1a-4767-bd3c-2e21e00fa165"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31553, 860, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[31783, 867, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[32173, 877, 5817, 162, 131, "Output",ExpressionUUID->"aa0e1982-9399-4fb4-b333-6cc9dc0084ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38027, 1044, 3182, 47, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[41212, 1093, 3965, 92, 103, "Output",ExpressionUUID->"28d19c08-459b-4b99-9e60-97fd12caec29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45214, 1190, 344, 7, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[45561, 1199, 2214, 32, 66, "Output",ExpressionUUID->"13b54467-7185-41e3-a9d3-40c7f4eeb3ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47812, 1236, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[48153, 1245, 3261, 76, 103, "Output",ExpressionUUID->"a8046cbc-07c6-466a-9add-b2db9e17d084"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51451, 1326, 2805, 43, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[54259, 1371, 2725, 67, 70, "Output",ExpressionUUID->"f7f0a810-5e38-47b1-9e80-fc010725bb46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57021, 1443, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[57341, 1451, 1543, 22, 66, "Output",ExpressionUUID->"fac3e74a-068f-4306-a504-89753d0f365b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58933, 1479, 687, 16, 121, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[59623, 1497, 431, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[60079, 1510, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[60343, 1517, 2387, 34, 66, "Output",ExpressionUUID->"b0d269d5-6d1a-4f30-a770-3116702c420e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62767, 1556, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[63186, 1565, 1775, 26, 66, "Output",ExpressionUUID->"a494fc48-1bb0-4e6d-ab40-97cb505f0b12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64998, 1596, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[65456, 1608, 1061, 16, 33, "Print",ExpressionUUID->"2dcddbc1-9cec-45ae-9b4a-9c3ee018a24c"],
Cell[66520, 1626, 1293, 22, 33, "Print",ExpressionUUID->"cb9c803a-93ab-4f82-a946-67fa58513e44"],
Cell[67816, 1650, 1062, 16, 33, "Print",ExpressionUUID->"02bc7a10-f806-488e-b90d-c575492c1a44"]
}, Open  ]],
Cell[68893, 1669, 1060, 16, 66, "Output",ExpressionUUID->"a7158a93-8bfa-4d03-9c83-e1e66f2c8fff"]
}, Open  ]],
Cell[69968, 1688, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70440, 1702, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[70864, 1714, 146, 3, 52, "Text",ExpressionUUID->"a2eec7ac-56ad-476d-9317-a0250200cff3"],
Cell[71013, 1719, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[71431, 1733, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[71778, 1743, 693, 13, 66, "Output",ExpressionUUID->"3e6ce799-35e1-4df9-959c-ee155b9ecbb1"]
}, Open  ]],
Cell[72486, 1759, 271, 4, 52, "Text",ExpressionUUID->"3498780f-964d-4e1e-af7e-7f1592bc09f7"],
Cell[CellGroupData[{
Cell[72782, 1767, 154, 3, 42, "Input",ExpressionUUID->"31bdab86-47f1-49c1-8fbd-bf63b05756c5"],
Cell[72939, 1772, 641, 10, 66, "Output",ExpressionUUID->"2da5d3e3-7c83-4859-bf8e-c9010104199b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73617, 1787, 1432, 31, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[75052, 1820, 731, 11, 66, "Output",ExpressionUUID->"2e9f662e-e7a0-40d8-a5bf-abc148c1cee1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75820, 1836, 1337, 31, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[77160, 1869, 920, 14, 66, "Output",ExpressionUUID->"81c47e73-9ff7-4ff6-b1b2-036930cb0b39"]
}, Open  ]],
Cell[78095, 1886, 1209, 18, 52, "Text",ExpressionUUID->"d525ceba-2916-4518-881c-4f3bec0a7cd9"],
Cell[CellGroupData[{
Cell[79329, 1908, 204, 4, 42, "Input",ExpressionUUID->"f96874d7-cc43-46bd-b381-7e167130ec0f"],
Cell[79536, 1914, 279, 5, 66, "Output",ExpressionUUID->"7c5efd42-032f-4875-bc3a-7d940872787b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,7,3,4,5,6,7_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     84727,       1993]
NotebookOptionsPosition[     78270,       1872]
NotebookOutlinePosition[     78715,       1889]
CellTagsIndexPosition[     78672,       1886]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "7", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}],
     ")"}], TraditionalForm]],ExpressionUUID->
  "36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->{{3.8546346858397455`*^9, 3.8546347054005947`*^9}, {
  3.854635190759862*^9, 3.854635192327138*^9}, {3.854638019992116*^9, 
  3.8546380210563364`*^9}, {3.85522628668782*^9, 3.8552262886664734`*^9}, {
  3.855245508079822*^9, 3.855245510236005*^9}, {3.8572078610747733`*^9, 
  3.8572078618630505`*^9}, {3.857210339585704*^9, 3.8572103474970407`*^9}, {
  3.8572108981606226`*^9, 3.857210899437793*^9}, {3.8595578999762926`*^9, 
  3.8595579015797853`*^9}, {3.859559294424033*^9, 3.859559295499118*^9}, {
  3.859559781413568*^9, 3.859559782068301*^9}, {3.8600702970297384`*^9, 
  3.8600702991267176`*^9}, {3.8600717146043587`*^9, 3.8600717156224985`*^9}, {
  3.862300330885401*^9, 3.8623003318946123`*^9}, {3.868883603298108*^9, 
  3.8688836048841915`*^9}, {3.868886984256712*^9, 
  3.8688869859131927`*^9}},ExpressionUUID->"c7e501e4-3446-4c06-8bf2-\
f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 252.  \
The principal component has dimension 231.\
\>", "Text",
 CellChangeTimes->{{3.867923571451196*^9, 3.8679236497385373`*^9}, {
  3.867925133071679*^9, 3.867925133946466*^9}, {3.8679251947672405`*^9, 
  3.867925195678297*^9}, {3.868883615560336*^9, 3.868883619684394*^9}, {
  3.8688870294340324`*^9, 3.8688870502439394`*^9}, {3.8693240880479355`*^9, 
  3.8693240916478405`*^9}},ExpressionUUID->"3e026cfe-d0ad-4248-bd51-\
7b4901180dc6"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693240427763357`*^9},ExpressionUUID->"c65d4e11-8367-4fd7-b783-\
094a85fd434a"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
  3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
  3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
  3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
  3.854634721806177*^9}, {3.857210352497998*^9, 3.857210353520695*^9}, {
  3.859559788683159*^9, 3.859559789129798*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubscriptBox["x", "7"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8552262927144127`*^9, 3.855229269858595*^9, 3.855236617607149*^9, 
   3.855245514329624*^9, 3.857207865516582*^9, 3.857210355433779*^9, 
   3.857210904365306*^9, 3.857211839134244*^9, 3.8595579063085194`*^9, {
   3.85955979140471*^9, 3.8595598117579346`*^9}, 3.860070303099335*^9, 
   3.860071719392912*^9, 3.8623003556586123`*^9, 3.867923278625025*^9, 
   3.8688836467722335`*^9},
 CellLabel->
  "Out[376]=",ExpressionUUID->"8af13066-388d-4d32-b30b-62858c8602e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function (1, 7, 3, 4, \
5, 6, 7), and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, {3.85721091270147*^9, 3.8572109135506353`*^9}, 
   3.859559309650799*^9, 3.8623003507711515`*^9, {3.8688836280494084`*^9, 
   3.868883633529806*^9}, {3.8688870028028607`*^9, 
   3.8688870129681363`*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
      "}"}], ",", "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 
   3.8546381813351545`*^9}, {3.8552262971258373`*^9, 3.855226299330929*^9}, {
   3.855229274999649*^9, 3.8552292753656483`*^9}, {3.8552366286713424`*^9, 
   3.8552366309171066`*^9}, {3.855245520751316*^9, 3.85524552573015*^9}, {
   3.8572078730941944`*^9, 3.8572078737892666`*^9}, {3.85721035979468*^9, 
   3.8572103662478666`*^9}, {3.8572109197921715`*^9, 3.857210920527582*^9}, {
   3.8595579107244883`*^9, 3.859557911320319*^9}, {3.859558042716359*^9, 
   3.8595580430422907`*^9}, {3.8595597953236675`*^9, 3.859559795875101*^9}, {
   3.8600703067089567`*^9, 3.8600703075368266`*^9}, {3.860071732927967*^9, 
   3.860071733849636*^9}, 3.862300344723147*^9, {3.8623006256033945`*^9, 
   3.8623006265695534`*^9}, {3.862305456203943*^9, 3.862305456688218*^9}, 
   3.868883642846331*^9, {3.8688859541137085`*^9, 3.8688859544729385`*^9}, {
   3.868886364426154*^9, 3.8688863657496824`*^9}, 
   3.868887021684739*^9},ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-\
4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubscriptBox["x", "7"], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "7", "2"], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "7", "3"], ",", 
   SubsuperscriptBox["x", "6", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "7", "4"], ",", 
   SubsuperscriptBox["x", "6", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "7", "5"], ",", 
   SubsuperscriptBox["x", "6", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   SubsuperscriptBox["x", "7", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.855226301033348*^9, 
   3.8552292762357464`*^9, 3.855236634012786*^9, 3.855245528151944*^9, 
   3.8572078778841667`*^9, 3.857210368066301*^9, 3.8572109229314165`*^9, 
   3.857211844206697*^9, 3.8595579129876895`*^9, 3.859558045178215*^9, 
   3.8595583158205824`*^9, 3.8595584270590515`*^9, 3.8595598151731815`*^9, 
   3.86007030838033*^9, 3.8600717356964273`*^9, 3.862300359414997*^9, 
   3.8623006275055246`*^9, 3.862305458742094*^9, 3.867923282942085*^9, 
   3.8688836499516993`*^9, 3.868885959008025*^9, 3.8688863675638494`*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"b3e8be7c-f0af-4de8-a17f-bff3d24dcc6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["33"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8552263040431566`*^9, 3.855229279269252*^9, 3.855236636743385*^9, 
   3.8552455319018292`*^9, 3.857207881043028*^9, 3.8572103723199024`*^9, 
   3.8572109259285774`*^9, 3.857211849727873*^9, 3.8595579160584226`*^9, 
   3.859558048471988*^9, 3.8595584301451483`*^9, 3.859559817906571*^9, 
   3.8600703111800385`*^9, 3.8600717383407125`*^9, 3.8623003624275913`*^9, 
   3.862300644854472*^9, 3.862305462434823*^9, 3.8679234856470966`*^9, 
   3.868883653738163*^9, 3.8688859622587976`*^9, 3.8688863703676324`*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"95fd50d2-a0ff-41d1-b93d-0c51b17f8138"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "7"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "6"]}], ",", 
   SubsuperscriptBox["x", "7", "7"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVxVsog2EYAOBf/lKYtFFWhIUiyelKDr0jy3GiMAw5hCIRasghQ7lwCCml
iHAxhxjGRrZpSi6YYQmR7OLrS4i4QN7v4ukJrGjMrXbiOC4W1Wy6GF01BK7O
Ds7ZeYJcoRCPNnoa1lYIDL97yhSrBE6aRFOjeLn8j3vAtUpep10noM/3EV7i
wWW8/y2ebPfV3OOR6YOCUC0BD9FjN3t6cvaY7fXdIwvDK2Ka79h71pKzVNxw
pDBJtgjU73AfQXhdUusPez3P9JK1TYAWt8xL7QRs4jFHFW6IWt0S3BBwX7Y1
3BEC0s/X4dINCm1dSw52h0GpKtqkoBuNULMjhxafAnUUirxHxBL81NSnk+5S
uH2QhafgL2+vZhk+Wejtl4nbVfo0130KcRnPvW54uSPRwk6NH09wx608Nfcb
KfzJa/kB3FaZvcG+Ekk/u00UUr4XlnrwiblOG5vfS7g5tFD4uHb+Zf8GFBeY
8a+ZEHX7OQV1V5hCfkFhX9LZnoODalvD/gcMUOKD
  "],
 CellLabel->
  "Out[437]=",ExpressionUUID->"d2d0ae28-4c0a-47bf-916f-94261ac1b229"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["158"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVylkoA3AcwPFNK5qjbBRmylEi14NyJPyWthJtLQyFcj1t44UyQnLkwYiQ
R7yxzTBsjswMybkQrbnK1b+/FsnTlN//4dvn5Rtb36Js4nI4nEzsDUQOvoGA
+nLXxYzKShAK0NYo7faSkUDZRbOsykRg6ks4PYY+hOm5T+jWdpnVYiYg3mgS
3KB2i6jAg/7Ymg0PqO94KDjJQsAz/tzDdLR5j5j8W5csGQ3Rn90z1cqaSyna
GW9wxK0RyM7i/iSgnIJ2H9O+GO8tXSdgTn+al9wRiJDz3htRiThgPdhNQFs3
qL0nBDZfFKO1KxRyD4TvzOXlzY7qVQqi4Yx+ZpjJ/yXWSmHH6IuMQ/fP36wS
GwX3hCGlCK2UVzhl6OytXlyCxpxJi/k7FNJyuvoC0ZPojUNmQ7lffhBaqNQ4
B/YovNq/eIOo+TN1lemRhv72OCiIdR8LvWi35uaaefr96LYfUqDpuj9mHs+p
2kdVmTP9OheFv7mRKvkV/pOPOgVKEsONzH9wbuL/
  "],
 CellLabel->
  "Out[438]=",ExpressionUUID->"49cd0310-e0ce-4bad-9fb1-c9774821f93e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "6", "7"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "6"]}], ",", 
   SubsuperscriptBox["x", "7", "7"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.855226315795542*^9, 3.855229288683346*^9, 
   3.855236646873819*^9, 3.855236770372343*^9, 3.855245561057186*^9, 
   3.857207894262173*^9, 3.857210391343131*^9, 3.8572109382410994`*^9, 
   3.85721189303716*^9, 3.859557926413231*^9, 3.8595584438088317`*^9, 
   3.859559836469364*^9, 3.860070335192791*^9, 3.860071771743019*^9, 
   3.8600721056430225`*^9, 3.8623003797487903`*^9, 3.86230065732997*^9, 
   3.862305473707466*^9, 3.8679234968736706`*^9, 3.868883665602406*^9, 
   3.868885982769328*^9, 3.8688863829986477`*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"301d2dae-f324-4e2d-8ccb-4f530f8eb883"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "25"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.8552263340044518`*^9, 3.855226335283372*^9}, {3.8552293067105904`*^9, 
   3.8552293075584097`*^9}, {3.8552366755084796`*^9, 
   3.8552367006285405`*^9}, {3.8552367577971315`*^9, 
   3.8552367584918785`*^9}, {3.855236856692554*^9, 3.855236857299365*^9}, {
   3.855236960780571*^9, 3.855236961586565*^9}, {3.8552456132431097`*^9, 
   3.855245635117425*^9}, {3.8552457024050927`*^9, 3.8552457026707106`*^9}, {
   3.855245733365363*^9, 3.8552457338341*^9}, {3.8572079340603285`*^9, 
   3.8572079351003733`*^9}, {3.8572104035672083`*^9, 3.857210405215444*^9}, {
   3.8572109607841682`*^9, 3.857210961142125*^9}, {3.859557932922015*^9, 
   3.8595579335205107`*^9}, {3.859558109314315*^9, 3.859558110065303*^9}, {
   3.8595598476840115`*^9, 3.859559848306818*^9}, {3.860070343413082*^9, 
   3.860070344773775*^9}, {3.8600717953131585`*^9, 3.8600717955162907`*^9}, {
   3.8600720451587253`*^9, 3.8600720454711533`*^9}, {3.860072108794404*^9, 
   3.860072109013127*^9}, {3.860072208112872*^9, 3.8600722084427576`*^9}, {
   3.862300667159926*^9, 3.862300668460203*^9}, {3.8623054975544014`*^9, 
   3.862305498978114*^9}, {3.8688836785300684`*^9, 3.8688837087899733`*^9}, {
   3.86888599896284*^9, 3.8688859993585825`*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.855226336811558*^9, 
   3.8552293084165*^9, {3.855236677085596*^9, 3.8552367015385127`*^9}, 
   3.855236760205016*^9, 3.8552368582262034`*^9, 3.855236962393404*^9, {
   3.8552456146336737`*^9, 3.855245636351759*^9}, 3.855245703420686*^9, 
   3.8552457348028016`*^9, 3.8572079361514325`*^9, 3.857210406178175*^9, 
   3.8572109620889473`*^9, 3.8572119060753603`*^9, 3.8595579343319616`*^9, 
   3.8595581109385834`*^9, 3.8595584783540883`*^9, 3.8595598492213554`*^9, 
   3.8600703457578135`*^9, 3.8600717965496674`*^9, 3.860072046550791*^9, 
   3.860072110231532*^9, 3.8600722091769133`*^9, 3.8623004907615547`*^9, 
   3.862300669715065*^9, {3.8623054789849772`*^9, 3.862305500140369*^9}, 
   3.8679235049315395`*^9, {3.8688836817969513`*^9, 3.8688837095241117`*^9}, 
   3.868886000126237*^9, 3.868886385570332*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"a0d46301-37c5-4a56-a527-44a2598a68e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}, {3.8552293173899865`*^9, 
  3.855229319045312*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.855226375995236*^9, 
   3.8552293197262716`*^9, 3.85523697133494*^9, 3.8552457457087164`*^9, 
   3.857208066192478*^9, 3.8572104218230104`*^9, 3.8572109661750493`*^9, 
   3.857211915823468*^9, 3.859558183079816*^9, 3.859559902209857*^9, 
   3.8600703630215483`*^9, 3.8600722238899345`*^9, 3.8623005106776385`*^9, 
   3.8623006872119675`*^9, 3.8623055045531683`*^9, 3.867923510415537*^9, 
   3.8688837578713245`*^9, 3.8688860075749297`*^9, 3.8688863887617145`*^9},
 CellLabel->
  "Out[441]=",ExpressionUUID->"41547548-1f57-4af4-9214-480e208290f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubsuperscriptBox["x", "6", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   SubsuperscriptBox["x", "7", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8552263793786993`*^9, 3.855229323410398*^9, 
   3.855236976578204*^9, 3.8552457490679884`*^9, 3.857208072011235*^9, 
   3.857210425761383*^9, 3.857210970159794*^9, 3.857211918934971*^9, 
   3.8595581862734666`*^9, 3.859558221134965*^9, 3.859558324175313*^9, 
   3.8595585276681566`*^9, 3.8595599052979245`*^9, 3.860070367041008*^9, 
   3.8600722276284733`*^9, 3.8623005143429956`*^9, 3.8623006912108254`*^9, 
   3.8623055076660566`*^9, 3.867923514748515*^9, 3.868883762687728*^9, 
   3.8688860103323565`*^9, 3.868886394016841*^9},
 CellLabel->
  "Out[442]=",ExpressionUUID->"3ecd91a8-2185-4f27-826b-e375c16933c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "7"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.855226386564027*^9, 3.855226387316038*^9}, {
   3.8552293268703203`*^9, 3.85522932726925*^9}, {3.8552369844035687`*^9, 
   3.8552369848979807`*^9}, {3.855245794755825*^9, 3.85524579527143*^9}, {
   3.8572080773772926`*^9, 3.8572080777528934`*^9}, {3.8572104345880413`*^9, 
   3.8572104350204124`*^9}, {3.8572119275675316`*^9, 
   3.8572119285260735`*^9}, {3.859558189543692*^9, 3.859558189967688*^9}, {
   3.860070375919936*^9, 3.8600703767997727`*^9}, {3.860072237702237*^9, 
   3.8600722379677396`*^9}, {3.8623005200329065`*^9, 
   3.8623005209933357`*^9}, {3.8623006947488976`*^9, 
   3.8623006954207907`*^9}, {3.8623055122165565`*^9, 3.862305512530792*^9}, {
   3.868883767700425*^9, 3.8688837685947127`*^9}, {3.868886018358573*^9, 
   3.868886018702229*^9}, {3.868886401601329*^9, 3.868886403025427*^9}},
 CellLabel->
  "In[443]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "6", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   SubsuperscriptBox["x", "7", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8552263883888288`*^9, 3.8552293278298674`*^9, 3.8552369858937693`*^9, 
   3.8552457962714005`*^9, 3.8572080789882936`*^9, 3.857210435716957*^9, 
   3.85721193010993*^9, 3.859558191236596*^9, 3.859558531489919*^9, 
   3.8595599082085443`*^9, 3.860070377646863*^9, 3.8600722385649776`*^9, 
   3.8623005218430653`*^9, 3.8623006963499775`*^9, 3.862305513343092*^9, 
   3.8679235181887875`*^9, 3.868883769271222*^9, 3.868886019466985*^9, 
   3.8688864047908125`*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"791d2ec6-a312-4fc2-a227-01a1ba3309d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[444]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8552263915394106`*^9, 3.8552293379288654`*^9, 3.8552369895202217`*^9, 
   3.8552458152239428`*^9, 3.8572080853350954`*^9, 3.8572104411974297`*^9, 
   3.8572119332462273`*^9, 3.859558542960718*^9, 3.860070380219329*^9, 
   3.8600722425971017`*^9, 3.862300529332712*^9, 3.8623006993875055`*^9, 
   3.8623055170719533`*^9, 3.867923522046876*^9, 3.868883772282522*^9, 
   3.8688860230235443`*^9, 3.86888640792426*^9},
 CellLabel->
  "Out[444]=",ExpressionUUID->"9093f1e9-d84a-4af9-9463-36644b010aa4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]],ExpressionUUID->
  "4a6c2b7e-d3e1-405a-a63a-9b969864bdeb"],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],ExpressionUUID->
  "cd92ffd9-7558-4590-8225-89e5f7c07f05"],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.857208091057856*^9},
 CellLabel->
  "In[445]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.855226401496209*^9, 3.8552293451311436`*^9, 
   3.855237019924983*^9, 3.8552458237393093`*^9, 3.8572080949718676`*^9, 
   3.8572104530514975`*^9, 3.857211307018116*^9, 3.8572116698386784`*^9, 
   3.85721194390466*^9, 3.8595585501493034`*^9, 3.8595599179101796`*^9, 
   3.860070392494782*^9, 3.860072262194628*^9, 3.8623005360230227`*^9, 
   3.862300740039124*^9, 3.8623055242243333`*^9, 3.867923528038623*^9, 
   3.868883783505644*^9, 3.8688849788612022`*^9, 3.868886027783929*^9, 
   3.8688864153968115`*^9},
 CellLabel->
  "Out[446]=",ExpressionUUID->"0ae3c79a-0a9a-4177-8acd-f1ba784b8eed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[447]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.8552264046714573`*^9, 3.855229345678399*^9, 3.8552370237707357`*^9, 
   3.8552458387076006`*^9, 3.8572080986584563`*^9, 3.8572104532740903`*^9, 
   3.8572113071621046`*^9, 3.8572116699834366`*^9, 3.857211944031719*^9, 
   3.859558550894271*^9, 3.859559918997229*^9, 3.8600703934176474`*^9, 
   3.8600722626427584`*^9, 3.8623005372755795`*^9, 3.862300741004035*^9, 
   3.8623055281114283`*^9, 3.867923529242976*^9, 3.8688837839920807`*^9, 
   3.8688849793734493`*^9, 3.868886027878577*^9, 3.8688864158201313`*^9},
 CellLabel->
  "Out[447]=",ExpressionUUID->"101c3655-601c-40b2-bdbb-847de07429c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9, 
   3.8688837842794485`*^9, 3.868884979654649*^9, 3.868886027972302*^9, 
   3.8688864161169367`*^9},
 CellLabel->
  "During evaluation of \
In[448]:=",ExpressionUUID->"599526ea-08cf-4a25-a6a2-9391a543bb0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "175", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "123", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 175, ") >= (numQ = ", 123, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9, 
   3.8688837842794485`*^9, 3.868884979654649*^9, 3.868886027972302*^9, 
   3.8688864161169367`*^9},
 CellLabel->
  "During evaluation of \
In[448]:=",ExpressionUUID->"90f2b780-d834-4786-973f-4751afce9408"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9, 
   3.8688837842794485`*^9, 3.868884979654649*^9, 3.868886027972302*^9, 
   3.8688864167276855`*^9},
 CellLabel->
  "During evaluation of \
In[448]:=",ExpressionUUID->"d76de830-59e4-4934-8149-36a6e224a390"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8552264100238357`*^9, 3.8552293471228156`*^9, 
   3.8552370290378275`*^9, 3.855245844780456*^9, 3.8572081028973255`*^9, 
   3.8572104533875694`*^9, 3.857211307520395*^9, 3.8572116703302836`*^9, 
   3.857211944296022*^9, 3.8595585525412703`*^9, 3.859559921646747*^9, 
   3.860070394813212*^9, 3.8600722635829687`*^9, 3.862300539177718*^9, 
   3.8623007426693287`*^9, 3.862305532291171*^9, 3.867923530994089*^9, 
   3.86888378508216*^9, 3.868884980451335*^9, 3.868886028300309*^9, 
   3.8688864167276855`*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"a8de4564-6f22-4f32-9e07-21007360bc81"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell["", "Text",
 CellChangeTimes->{{3.8623055771347246`*^9, 
  3.8623056542421255`*^9}},ExpressionUUID->"a2eec7ac-56ad-476d-9317-\
a0250200cff3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["252"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVxVcoxHEcAPAzQndG5woPKGTvVSLOF9kryris5EpG50Fk1f0Rx4NxiSKb
hDMyDkWczEeh7BHCr5/xyHnx/T18+tgVytKkOjweLwDF11TnClQESnh+YhE+
7x5zvzBHQCXjntg5Xp2Z2fMEytZG+7rwPaMB5QM+1JwrWl0kIIi4bDzHrc+j
Zm/wsJ/ZkVu8w9es+A6X679r2QZCruEej5tr8nNdIVC/vzPJvsuv93HDvxOy
utmW0x427rjCcLyXfWAi10bj28+Rro6rBII+3vKT1QQstO2h0gsCi96HItMr
AhUvE1+3hAA/eOYvb4lC1lIKJ1mmUFke0sZ+Fx7p2a9TKAuz82dvEvV1xAaF
Hu9HSRSecRZTFIt71vFn4nGxrm1cEq5+nVLztyi88MX9ArzKt0/PGLcVCV3Y
H5wikS01HQxs0VAonFYZt+K1OlZ58l0KY04g5HBluDWnOaAgd1iz3MMT0xWR
dScUjn/Xh1NOKRSozH1S8RPnnBZ2a1DpJ/sfaFzWSg==
  "],
 CellLabel->
  "Out[451]=",ExpressionUUID->"0f6d6378-ca58-4381-9fde-59d0ebc29616"]
}, Open  ]],

Cell["   For genericity,  the expected dimension will be", "Text",
 CellChangeTimes->{{3.8516153351796365`*^9, 3.851615335822491*^9}, 
   3.8516163231688814`*^9, {3.8546354134609127`*^9, 
   3.854635434345993*^9}},ExpressionUUID->"3498780f-964d-4e1e-af7e-\
7f1592bc09f7"],

Cell[CellGroupData[{

Cell[BoxData["n"], "Input",
 CellChangeTimes->{3.8546355698930526`*^9},
 CellLabel->
  "In[452]:=",ExpressionUUID->"31bdab86-47f1-49c1-8fbd-bf63b05756c5"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.85463557051418*^9, 3.8552265898336353`*^9, 
  3.8552296551779485`*^9, 3.855242577233758*^9, 3.855247945484625*^9, 
  3.8572087572887144`*^9, 3.8572105780125074`*^9, 3.857211420759988*^9, 
  3.8572117125712137`*^9, 3.8572120043112955`*^9, 3.8595614207489023`*^9, 
  3.8600711528128467`*^9, 3.860072586082865*^9, 3.8623017049317207`*^9, 
  3.862307005769947*^9, 3.8679250202757964`*^9, 3.8688842217960844`*^9, 
  3.868885376583542*^9, 3.8688860668954535`*^9, 3.8688868993761673`*^9},
 CellLabel->
  "Out[452]=",ExpressionUUID->"830066ae-966d-4af0-a5f3-b65a3d46f5a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "4"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "5"], 
      SubscriptBox["x", "7"]}]}], "}"}], ",", "OO", ",", "varList", ",", "LM",
    ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->{{3.8552264664129753`*^9, 3.855226482969581*^9}, {
  3.855229375092746*^9, 3.8552293781780925`*^9}, {3.855237066626405*^9, 
  3.85523706744775*^9}, {3.855245936512021*^9, 3.8552459440899134`*^9}, {
  3.8572081230853624`*^9, 3.8572081456966023`*^9}, {3.8572105038657417`*^9, 
  3.857210518222933*^9}, {3.857211368463932*^9, 3.8572113727404594`*^9}, {
  3.8595586869957266`*^9, 3.859558706793861*^9}, {3.8595599525216618`*^9, 
  3.859560002023898*^9}, {3.8600704913719625`*^9, 3.8600704990332994`*^9}, {
  3.8600724277644987`*^9, 3.8600724349637566`*^9}, {3.862300844567168*^9, 
  3.862300852135206*^9}, {3.8623056973435163`*^9, 3.8623057000268154`*^9}, {
  3.8688838042170315`*^9, 3.8688838226475706`*^9}, {3.868886036475093*^9, 
  3.868886040565097*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["70"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.855226589948021*^9, 
  3.855229655294858*^9, 3.8552425777806163`*^9, 3.85524794573461*^9, 
  3.8572081822334347`*^9, 3.857208757311154*^9, 3.857210521477552*^9, 
  3.8572105780234013`*^9, 3.8572113789631367`*^9, 3.8572114207844496`*^9, 
  3.857211712608412*^9, 3.8572120043415194`*^9, 3.8595591909418774`*^9, 
  3.859561424916202*^9, 3.860071152859564*^9, 3.8600725861140804`*^9, 
  3.862301704988909*^9, 3.8623070058168154`*^9, 3.867925020291388*^9, 
  3.8688842218037047`*^9, 3.8688853765991335`*^9, 3.8688860668954535`*^9, 
  3.868886899380191*^9},
 CellLabel->
  "Out[453]=",ExpressionUUID->"9e1772b5-c3f3-46f8-956f-90bc2714569a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "4"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "5"], 
       SubscriptBox["x", "7"]}]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, 3.855226503826033*^9, 
   3.855229392429406*^9, {3.8552370770017867`*^9, 3.855237077679824*^9}, 
   3.8552459552520027`*^9, 3.8572081717781105`*^9, 3.857210660186579*^9, 
   3.8572115254560366`*^9, 3.8595592477376685`*^9, 3.8595600154647017`*^9, 
   3.859561407273891*^9, 3.8600705133261805`*^9, 3.8600724592648263`*^9, 
   3.8623008672067738`*^9, {3.86230740427311*^9, 3.8623074062003365`*^9}, 
   3.8688838355752087`*^9, {3.868886077426077*^9, 3.86888608202395*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["252"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855226590060994*^9, 3.8552296553842354`*^9, 3.8552425780149827`*^9, 
   3.8552479458439813`*^9, 3.857208757341564*^9, 3.8572105780586843`*^9, 
   3.857210661440077*^9, 3.857211420810956*^9, 3.857211527342065*^9, 
   3.8572117126186004`*^9, 3.857212004363772*^9, 3.8595592504256964`*^9, 
   3.859561443971509*^9, 3.8600711529137125`*^9, 3.86007258616094*^9, 
   3.8623017050215654`*^9, 3.8623070058787565`*^9, 3.8623074075600133`*^9, 
   3.867925020291388*^9, 3.8688842218193345`*^9, 3.8688853766098022`*^9, {
   3.8688860669110737`*^9, 3.868886089575898*^9}, 3.868886899395815*^9},
 CellLabel->
  "Out[454]=",ExpressionUUID->"9a9dd788-f06a-4e32-8a02-559f6dfd8beb"]
}, Open  ]],

Cell["\<\
This example IS GENERIC.  The principal component has dimension:\
\>", "Text",
 CellChangeTimes->{{3.8546356471432962`*^9, 3.854635662720236*^9}, {
   3.8546379227108636`*^9, 3.8546379321663494`*^9}, {3.8552290997889996`*^9, 
   3.85522910098099*^9}, 3.8552359118005285`*^9, {3.8552436317856436`*^9, 
   3.8552436331137333`*^9}, {3.8572081978634157`*^9, 3.857208198199523*^9}, {
   3.8572121997003016`*^9, 3.8572122005353203`*^9}, {3.8595592577873926`*^9, 
   3.8595592593893895`*^9}, {3.86007052265534*^9, 3.8600705331918173`*^9}, {
   3.860071164404254*^9, 3.860071167861479*^9}, {3.86007246938442*^9, 
   3.860072470445573*^9}, {3.8600729050038757`*^9, 3.8600729113449*^9}, {
   3.8623009128464365`*^9, 3.8623009182952156`*^9}, {3.8623033454314346`*^9, 
   3.8623033690705233`*^9}, {3.862305731457274*^9, 3.8623057499362664`*^9}, {
   3.8623058204952464`*^9, 3.862305824698904*^9}, {3.862307418434903*^9, 
   3.862307422857489*^9}, {3.8679251087356405`*^9, 3.8679251130857177`*^9}, {
   3.86792515938375*^9, 3.8679251829782596`*^9}, {3.8688842422866697`*^9, 
   3.868884246648549*^9}, {3.8688860951995754`*^9, 
   3.8688860957932043`*^9}},ExpressionUUID->"d525ceba-2916-4518-881c-\
4f3bec0a7cd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.867925148234949*^9, 3.8679251510213366`*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"f96874d7-cc43-46bd-b381-7e167130ec0f"],

Cell[BoxData["231"], "Output",
 CellChangeTimes->{3.867925154334801*^9, 3.8688842218193345`*^9, 
  3.8688853766098022`*^9, 3.8688860669110737`*^9, 3.868886899395815*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"0c937d92-6cdc-4653-b9bc-c2f84234a60f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1265.25, 602.25},
WindowMargins->{{Automatic, -1325.25}, {51, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6f7ef1ba-da84-4028-b933-fb9de87c29fd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1162, 22, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1745, 46, 522, 9, 87, "Text",ExpressionUUID->"3e026cfe-d0ad-4248-bd51-7b4901180dc6"],
Cell[2270, 57, 393, 13, 87, "Text",ExpressionUUID->"c65d4e11-8367-4fd7-b783-094a85fd434a"],
Cell[CellGroupData[{
Cell[2688, 74, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[3132, 84, 766, 16, 71, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3901, 102, 1281, 25, 66, "Output",ExpressionUUID->"8af13066-388d-4d32-b30b-62858c8602e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5219, 132, 743, 12, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[5987, 148, 2265, 36, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[8255, 186, 4305, 95, 103, "Output",ExpressionUUID->"b3e8be7c-f0af-4de8-a17f-bff3d24dcc6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12597, 286, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[12840, 293, 1937, 27, 66, "Output",ExpressionUUID->"95fd50d2-a0ff-41d1-b93d-0c51b17f8138"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14814, 325, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[15086, 333, 17541, 550, 362, "Output",ExpressionUUID->"d2d0ae28-4c0a-47bf-916f-94261ac1b229"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32664, 888, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[32909, 895, 685, 13, 66, "Output",ExpressionUUID->"49cd0310-e0ce-4bad-9fb1-c9774821f93e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33643, 914, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[33873, 921, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[34263, 931, 4101, 109, 103, "Output",ExpressionUUID->"301d2dae-f324-4e2d-8ccb-4f530f8eb883"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38401, 1045, 3131, 46, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[41535, 1093, 4120, 99, 103, "Output",ExpressionUUID->"a0d46301-37c5-4a56-a527-44a2598a68e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45692, 1197, 344, 7, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[46039, 1206, 2186, 31, 66, "Output",ExpressionUUID->"41547548-1f57-4af4-9214-480e208290f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48262, 1242, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[48603, 1251, 2417, 48, 70, "Output",ExpressionUUID->"3ecd91a8-2185-4f27-826b-e375c16933c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51057, 1304, 2752, 42, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[53812, 1348, 1856, 38, 70, "Output",ExpressionUUID->"791d2ec6-a312-4fc2-a227-01a1ba3309d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55705, 1391, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[56025, 1399, 1518, 22, 66, "Output",ExpressionUUID->"9093f1e9-d84a-4af9-9463-36644b010aa4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57592, 1427, 687, 16, 121, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[58282, 1445, 431, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[58738, 1458, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[59002, 1465, 2365, 34, 66, "Output",ExpressionUUID->"0ae3c79a-0a9a-4177-8acd-f1ba784b8eed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61404, 1504, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[61823, 1513, 1749, 25, 66, "Output",ExpressionUUID->"101c3655-601c-40b2-bdbb-847de07429c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63609, 1543, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[64067, 1555, 1039, 16, 33, "Print",ExpressionUUID->"599526ea-08cf-4a25-a6a2-9391a543bb0e"],
Cell[65109, 1573, 1273, 22, 33, "Print",ExpressionUUID->"90f2b780-d834-4786-973f-4751afce9408"],
Cell[66385, 1597, 1036, 16, 33, "Print",ExpressionUUID->"d76de830-59e4-4934-8149-36a6e224a390"]
}, Open  ]],
Cell[67436, 1616, 1037, 16, 66, "Output",ExpressionUUID->"a8de4564-6f22-4f32-9e07-21007360bc81"]
}, Open  ]],
Cell[68488, 1635, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68960, 1649, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[69384, 1661, 146, 3, 52, "Text",ExpressionUUID->"a2eec7ac-56ad-476d-9317-a0250200cff3"],
Cell[69533, 1666, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[69951, 1680, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[70298, 1690, 689, 13, 66, "Output",ExpressionUUID->"0f6d6378-ca58-4381-9fde-59d0ebc29616"]
}, Open  ]],
Cell[71002, 1706, 271, 4, 52, "Text",ExpressionUUID->"3498780f-964d-4e1e-af7e-7f1592bc09f7"],
Cell[CellGroupData[{
Cell[71298, 1714, 154, 3, 42, "Input",ExpressionUUID->"31bdab86-47f1-49c1-8fbd-bf63b05756c5"],
Cell[71455, 1719, 614, 9, 66, "Output",ExpressionUUID->"830066ae-966d-4af0-a5f3-b65a3d46f5a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72106, 1733, 1438, 33, 42, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[73547, 1768, 709, 11, 66, "Output",ExpressionUUID->"9e1772b5-c3f3-46f8-956f-90bc2714569a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74293, 1784, 1343, 32, 42, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[75639, 1818, 871, 13, 66, "Output",ExpressionUUID->"9a9dd788-f06a-4e32-8a02-559f6dfd8beb"]
}, Open  ]],
Cell[76525, 1834, 1209, 18, 52, "Text",ExpressionUUID->"d525ceba-2916-4518-881c-4f3bec0a7cd9"],
Cell[CellGroupData[{
Cell[77759, 1856, 204, 4, 42, "Input",ExpressionUUID->"f96874d7-cc43-46bd-b381-7e167130ec0f"],
Cell[77966, 1862, 252, 4, 66, "Output",ExpressionUUID->"0c937d92-6cdc-4653-b9bc-c2f84234a60f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/case_HF_=__1,7,5,7,9,11_d.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     93263,       2220]
NotebookOptionsPosition[     86703,       2098]
NotebookOutlinePosition[     87148,       2115]
CellTagsIndexPosition[     87105,       2112]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "NewStyle case Hilbert Function = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "7", ",", "5", ",", "7", ",", "9", ",", "11"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"36350bba-741d-447e-a7e9-c525e566196f"],
 "."
}], "Title",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQbXR/13XFHW8c11zUuQWiTwXcEFMC0q/KucRBdNb+
+gplIN10diGYns90bavTzjeOB4JFt4Ho571NEj5AOqr3OJjuTlnkxrX3jaPM
vN1gWmxfUQ03kD70PL8WRF9Sdj0EotOY8sD0Kdv6g60H3zjO6t0EptdNPJvf
BqSP/XgPpj9br10Dotv0D4HpeZ8VPtcfeuMoxJcCpl+EBS9pANJNr4vBtElo
zNUDx944rlpQA6alujKD/C+/cfTxngOm/5hx/AwA0g8sbMH0og+eBoFA+kBg
BZieM7FONAhIdwgXiIFoKR575RAgLZIXD6a15nyYB6LZPBTmg2gA842r2g==

  "],ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],

Cell["\<\
This example is confirmed to give an elementary component of dimension 341.  \
The principal component has dimension 280.\
\>", "Text",
 CellChangeTimes->{{3.867923571451196*^9, 3.8679236497385373`*^9}, {
  3.867925133071679*^9, 3.867925133946466*^9}, {3.8679251947672405`*^9, 
  3.867925195678297*^9}, {3.868883615560336*^9, 3.868883619684394*^9}, {
  3.8688870294340324`*^9, 3.8688870502439394`*^9}, {3.8688874388883705`*^9, 
  3.8688874483173532`*^9}, {3.868888247028322*^9, 3.8688882558598995`*^9}, {
  3.868889272937026*^9, 3.8688892769591837`*^9}, {3.868895754439802*^9, 
  3.8688957608212347`*^9}},ExpressionUUID->"3e026cfe-d0ad-4248-bd51-\
7b4901180dc6"],

Cell[TextData[{
 StyleBox["NOTE: ",
  FontWeight->"Bold"],
 "To execute the functions in this notebook, the notebooks ",
 StyleBox["utility functions.nb",
  FontSlant->"Italic"],
 " and ",
 StyleBox["utilGenModConstr.nb",
  FontSlant->"Italic"],
 " should be executed first.  "
}], "Text",
 CellChangeTimes->{
  3.8693243058300447`*^9},ExpressionUUID->"b6d2e74d-d164-49a7-ba98-\
c670b8e9213f"],

Cell[CellGroupData[{

Cell["Set up the example.", "Section",
 CellChangeTimes->{{3.8026240795951505`*^9, 3.802624138474055*^9}, {
  3.802710090718867*^9, 3.8027100912592974`*^9}, {3.8032005502558336`*^9, 
  3.803200550744528*^9}, {3.8044356765804977`*^9, 3.8044357052339325`*^9}, {
  3.8044357655462837`*^9, 3.8044357659243264`*^9}, {3.8051114546865363`*^9, 
  3.805111467918268*^9}},ExpressionUUID->"729f9758-0bf9-4b49-9c25-\
e406d54a54f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8026243193875127`*^9, 3.8026243385143833`*^9}, {
   3.802944175068451*^9, 3.8029441768153667`*^9}, {3.8044215711651077`*^9, 
   3.8044215716887856`*^9}, {3.8044357100872493`*^9, 3.804435710402054*^9}, {
   3.852129081663381*^9, 3.852129081943921*^9}, {3.8546347215904455`*^9, 
   3.854634721806177*^9}, {3.857210352497998*^9, 3.857210353520695*^9}, {
   3.859559788683159*^9, 3.859559789129798*^9}, 3.8688934715514216`*^9},
 CellLabel->
  "In[532]:=",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubscriptBox["x", "7"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8026243521388073`*^9, 3.8027084842386403`*^9, 3.802797914783571*^9, 
   3.8029441779306736`*^9, 3.802952130172209*^9, 3.8029521797626534`*^9, 
   3.802952464455537*^9, 3.8032005548369846`*^9, 3.8044215761416655`*^9, 
   3.8044357141087217`*^9, {3.804436366240415*^9, 3.804436372628318*^9}, 
   3.805111474808878*^9, 3.8197248377269154`*^9, 3.8197250755770307`*^9, 
   3.819725941613738*^9, 3.851529980557832*^9, 3.85212908298672*^9, 
   3.852129215949625*^9, 3.85463472302484*^9, 3.854635197494413*^9, 
   3.8552262927144127`*^9, 3.855229269858595*^9, 3.855236617607149*^9, 
   3.855245514329624*^9, 3.857207865516582*^9, 3.857210355433779*^9, 
   3.857210904365306*^9, 3.857211839134244*^9, 3.8595579063085194`*^9, {
   3.85955979140471*^9, 3.8595598117579346`*^9}, 3.860070303099335*^9, 
   3.860071719392912*^9, 3.8623003556586123`*^9, 3.867923278625025*^9, 
   3.8688836467722335`*^9, 3.8688874903729568`*^9, 3.8688893643877997`*^9, 
   3.868889397607667*^9, 3.86889347194416*^9, 3.868893506323993*^9, 
   3.868894490874567*^9},
 CellLabel->
  "Out[533]=",ExpressionUUID->"554d46ed-f3b7-4994-b819-14a203648d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function (1, 7, 5, 7, \
9, 11), and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
   3.6127977907022114`*^9}, {3.85721091270147*^9, 3.8572109135506353`*^9}, 
   3.859559309650799*^9, 3.8623003507711515`*^9, {3.8688836280494084`*^9, 
   3.868883633529806*^9}, {3.8688870028028607`*^9, 3.8688870129681363`*^9}, {
   3.868887463356448*^9, 3.86888746928906*^9}, {3.8688893775399485`*^9, 
   3.868889382216897*^9}, {3.868893488406202*^9, 3.8688934942918005`*^9}, {
   3.868894473882225*^9, 
   3.868894480181123*^9}},ExpressionUUID->"e031c4f4-8f4a-4454-ad15-\
05e7828ad49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "=", 
  RowBox[{"OO", "=", 
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "5", ",", "7", ",", "9", ",", "11"}], "}"}],
      ",", "varList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}, {3.851613975786301*^9, 
   3.851613979257793*^9}, {3.8521291742624483`*^9, 3.8521291767762747`*^9}, {
   3.854634731041396*^9, 3.8546347340948324`*^9}, {3.854635202084355*^9, 
   3.8546352037007604`*^9}, {3.8546381802953978`*^9, 
   3.8546381813351545`*^9}, {3.8552262971258373`*^9, 3.855226299330929*^9}, {
   3.855229274999649*^9, 3.8552292753656483`*^9}, {3.8552366286713424`*^9, 
   3.8552366309171066`*^9}, {3.855245520751316*^9, 3.85524552573015*^9}, {
   3.8572078730941944`*^9, 3.8572078737892666`*^9}, {3.85721035979468*^9, 
   3.8572103662478666`*^9}, {3.8572109197921715`*^9, 3.857210920527582*^9}, {
   3.8595579107244883`*^9, 3.859557911320319*^9}, {3.859558042716359*^9, 
   3.8595580430422907`*^9}, {3.8595597953236675`*^9, 3.859559795875101*^9}, {
   3.8600703067089567`*^9, 3.8600703075368266`*^9}, {3.860071732927967*^9, 
   3.860071733849636*^9}, 3.862300344723147*^9, {3.8623006256033945`*^9, 
   3.8623006265695534`*^9}, {3.862305456203943*^9, 3.862305456688218*^9}, 
   3.868883642846331*^9, {3.8688859541137085`*^9, 3.8688859544729385`*^9}, {
   3.868886364426154*^9, 3.8688863657496824`*^9}, 3.868887021684739*^9, 
   3.8688874789137774`*^9, 3.868889392367466*^9, 3.868893500819868*^9, 
   3.8688944875709653`*^9},
 CellLabel->
  "In[545]:=",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubscriptBox["x", "7"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "7", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   SubsuperscriptBox["x", "7", "3"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   SubsuperscriptBox["x", "7", "4"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "7", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9, 
   3.8516132969216757`*^9, 3.851613981116824*^9, {3.8521291780757074`*^9, 
   3.852129219489825*^9}, 3.8521293132629375`*^9, 3.8546347359960256`*^9, 
   3.8546352055225368`*^9, 3.8546381830656347`*^9, 3.855226301033348*^9, 
   3.8552292762357464`*^9, 3.855236634012786*^9, 3.855245528151944*^9, 
   3.8572078778841667`*^9, 3.857210368066301*^9, 3.8572109229314165`*^9, 
   3.857211844206697*^9, 3.8595579129876895`*^9, 3.859558045178215*^9, 
   3.8595583158205824`*^9, 3.8595584270590515`*^9, 3.8595598151731815`*^9, 
   3.86007030838033*^9, 3.8600717356964273`*^9, 3.862300359414997*^9, 
   3.8623006275055246`*^9, 3.862305458742094*^9, 3.867923282942085*^9, 
   3.8688836499516993`*^9, 3.868885959008025*^9, 3.8688863675638494`*^9, 
   3.868887494842001*^9, 3.8688894009941115`*^9, 3.8688935090434017`*^9, {
   3.868894494123187*^9, 3.8688945019410925`*^9}, 3.868894675268739*^9},
 CellLabel->
  "Out[545]=",ExpressionUUID->"b14ff043-9ad1-46e1-8927-d8681c41de3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}},
 CellLabel->
  "In[536]:=",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],

Cell[BoxData["40"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9, 
   3.851613299838705*^9, 3.8516140011860547`*^9, 3.852129224297637*^9, 
   3.8521293133939805`*^9, 3.854634777106691*^9, 3.8546352094835167`*^9, 
   3.8552263040431566`*^9, 3.855229279269252*^9, 3.855236636743385*^9, 
   3.8552455319018292`*^9, 3.857207881043028*^9, 3.8572103723199024`*^9, 
   3.8572109259285774`*^9, 3.857211849727873*^9, 3.8595579160584226`*^9, 
   3.859558048471988*^9, 3.8595584301451483`*^9, 3.859559817906571*^9, 
   3.8600703111800385`*^9, 3.8600717383407125`*^9, 3.8623003624275913`*^9, 
   3.862300644854472*^9, 3.862305462434823*^9, 3.8679234856470966`*^9, 
   3.868883653738163*^9, 3.8688859622587976`*^9, 3.8688863703676324`*^9, 
   3.868887497750591*^9, 3.8688894051123743`*^9, 3.8688935125966225`*^9, 
   3.868894505040122*^9},
 CellLabel->
  "Out[536]=",ExpressionUUID->"fefe81a4-7fe8-43b0-978e-bc5a1e2a87e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}},
 CellLabel->
  "In[537]:=",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   SubsuperscriptBox["x", "6", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   SubsuperscriptBox["x", "7", "6"]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwAOL0zewHuda8crx2Yd9FEB3MGyQkBKSNDgrsWb/2lWPf
JwH3yHWvHE8VCk+fAKQT/P8xPADSW2JZdmzZ8Mpxd5iE0FUgrRrPIn8HSDvf
kFlzD0gbeLXzam555cgn/LAeRM+auuA4iBb50eCuBaSTjIvuguhdl2IuuAHp
PUciDyltfeWYs53hiwqQzrQv/QOiNwQfeue77ZXjm+iSxU43XjlekZz4LAVI
7zFct5X31itHnhVXcu++euXo9PVDX9ymN45ldcufgejqPbGVUZvfOO6YoNcC
og26lj1W3PHGMUq0X1IJSJ851LzDaecbxzsP3HVcgPS7jx8OuwPpqRGisj5A
+kblbk+uvW8crbyfNnID6YRndsdAtJvNZFseIH2J5c3h1oNvHP/5Z7C0Aekr
yX6bQPQ1Yaev9YfeOLr8WLK8AUhPWVhzBUSz7LK9deDYG8cv15n/gui/CtHh
h4H097lqLVUX3zi21GlF+l9+47hXqaYqAEg7Vm5bA6LZbJ5aBgLpAxaf9IOA
tMDFxzohQLpn3s1lIBoAcijz5A==
  "],
 CellLabel->
  "Out[537]=",ExpressionUUID->"9972efcb-7f92-4deb-85f0-753b254234ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}},
 CellLabel->
  "In[538]:=",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],

Cell[BoxData["178"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwAOJnjtKHuNa8csy5sP8iiJYyVxEWAtIFUnl71q995Rhy
Ps09ct0rx2kfhadPANL3RPoYHwDp3XtCdmzZ8MpRdnuq0FUgfWCLtP0dIP1l
Z9qae0D6z8l2Xs0trxzvTHpYD6IPlb4/DqK5rl901wLSfH1n74LonKDYC25A
ulp5zSGlra8cLcwZv6gAaQb7sj8g+sBq5fe+2145btB/sNjpxitHCX+W5ylA
2kmWYxvvrVeOefFteXdfvXLc9SSgP27TG0ero8LPQfTGjbsqoza/cZTuNGgB
0SLr2J8o7njjuHftH0klIH343LMdTjvfON6avEbHBUhH+IcdcQfSC6/3yfoA
abmzbl5ce9846lnWNHED6dMy24+B6ORQJjseIO0QlHuk9eAbx6cHPrK0AekN
b3U3g+g7boLf6g+9cZSterGqAUjX5V69AqLPfLp/68CxN45v9Kv+gmgbliPh
h4F0uMnMlqqLbxz/LuqN9L8MVD/1flUAkH6lLroWRH8RtbIKBNKnFsYaBAFp
obPBuiFAWvpl03IQDQDdF/NP
  "],
 CellLabel->
  "Out[538]=",ExpressionUUID->"9421e113-ac42-4866-9597-d2e0cd1a3861"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 
  3.579861124594356*^9}},ExpressionUUID->"d12b5a98-2705-4c2f-ba11-\
00bace313f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   SubsuperscriptBox["x", "6", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "5"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "5"]}], ",", 
   SubsuperscriptBox["x", "7", "6"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9, 3.8516133135654273`*^9, 3.8516140142151475`*^9, 
   3.852129236633606*^9, 3.852129325439711*^9, 3.8546347886975994`*^9, 
   3.8546352202918224`*^9, 3.855226315795542*^9, 3.855229288683346*^9, 
   3.855236646873819*^9, 3.855236770372343*^9, 3.855245561057186*^9, 
   3.857207894262173*^9, 3.857210391343131*^9, 3.8572109382410994`*^9, 
   3.85721189303716*^9, 3.859557926413231*^9, 3.8595584438088317`*^9, 
   3.859559836469364*^9, 3.860070335192791*^9, 3.860071771743019*^9, 
   3.8600721056430225`*^9, 3.8623003797487903`*^9, 3.86230065732997*^9, 
   3.862305473707466*^9, 3.8679234968736706`*^9, 3.868883665602406*^9, 
   3.868885982769328*^9, 3.8688863829986477`*^9, 3.8688875092144594`*^9, 
   3.868889479599077*^9, 3.8688935507530746`*^9, {3.868894528368391*^9, 
   3.8688945309143004`*^9}, 3.868894728850985*^9},
 CellLabel->
  "Out[546]=",ExpressionUUID->"10b01e81-fb4d-4ad6-9b56-7bbc7c6229b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "23"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}, {3.851614028067708*^9, 3.851614029080511*^9}, {
   3.852129244871932*^9, 3.852129245623353*^9}, {3.854634818311713*^9, 
   3.854634818624914*^9}, {3.854635241198165*^9, 3.8546352423634343`*^9}, {
   3.8552263340044518`*^9, 3.855226335283372*^9}, {3.8552293067105904`*^9, 
   3.8552293075584097`*^9}, {3.8552366755084796`*^9, 
   3.8552367006285405`*^9}, {3.8552367577971315`*^9, 
   3.8552367584918785`*^9}, {3.855236856692554*^9, 3.855236857299365*^9}, {
   3.855236960780571*^9, 3.855236961586565*^9}, {3.8552456132431097`*^9, 
   3.855245635117425*^9}, {3.8552457024050927`*^9, 3.8552457026707106`*^9}, {
   3.855245733365363*^9, 3.8552457338341*^9}, {3.8572079340603285`*^9, 
   3.8572079351003733`*^9}, {3.8572104035672083`*^9, 3.857210405215444*^9}, {
   3.8572109607841682`*^9, 3.857210961142125*^9}, {3.859557932922015*^9, 
   3.8595579335205107`*^9}, {3.859558109314315*^9, 3.859558110065303*^9}, {
   3.8595598476840115`*^9, 3.859559848306818*^9}, {3.860070343413082*^9, 
   3.860070344773775*^9}, {3.8600717953131585`*^9, 3.8600717955162907`*^9}, {
   3.8600720451587253`*^9, 3.8600720454711533`*^9}, {3.860072108794404*^9, 
   3.860072109013127*^9}, {3.860072208112872*^9, 3.8600722084427576`*^9}, {
   3.862300667159926*^9, 3.862300668460203*^9}, {3.8623054975544014`*^9, 
   3.862305498978114*^9}, {3.8688836785300684`*^9, 3.8688837087899733`*^9}, {
   3.86888599896284*^9, 3.8688859993585825`*^9}, {3.8688876198307066`*^9, 
   3.86888762833418*^9}, {3.8688894874264884`*^9, 3.8688894875202703`*^9}, {
   3.8688895836433344`*^9, 3.868889584832593*^9}, {3.868893560259372*^9, 
   3.868893561134178*^9}, {3.8688945409618464`*^9, 3.868894541383644*^9}},
 CellLabel->
  "In[547]:=",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   SubsuperscriptBox["x", "5", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9, 3.851613340686307*^9, 
   3.8516140329596934`*^9, 3.852129246399852*^9, 3.852129325579711*^9, 
   3.854634819770957*^9, 3.8546352434144144`*^9, 3.855226336811558*^9, 
   3.8552293084165*^9, {3.855236677085596*^9, 3.8552367015385127`*^9}, 
   3.855236760205016*^9, 3.8552368582262034`*^9, 3.855236962393404*^9, {
   3.8552456146336737`*^9, 3.855245636351759*^9}, 3.855245703420686*^9, 
   3.8552457348028016`*^9, 3.8572079361514325`*^9, 3.857210406178175*^9, 
   3.8572109620889473`*^9, 3.8572119060753603`*^9, 3.8595579343319616`*^9, 
   3.8595581109385834`*^9, 3.8595584783540883`*^9, 3.8595598492213554`*^9, 
   3.8600703457578135`*^9, 3.8600717965496674`*^9, 3.860072046550791*^9, 
   3.860072110231532*^9, 3.8600722091769133`*^9, 3.8623004907615547`*^9, 
   3.862300669715065*^9, {3.8623054789849772`*^9, 3.862305500140369*^9}, 
   3.8679235049315395`*^9, {3.8688836817969513`*^9, 3.8688837095241117`*^9}, 
   3.868886000126237*^9, 3.868886385570332*^9, 3.868887628787165*^9, 
   3.8688894883481646`*^9, 3.868889585693858*^9, 3.868893562463723*^9, 
   3.8688945420589547`*^9, 3.86889473232752*^9},
 CellLabel->
  "Out[547]=",ExpressionUUID->"872572a3-642d-462d-827c-8ab842792d8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}, {3.8552293173899865`*^9, 
  3.855229319045312*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9, 3.8516133434328456`*^9, 
   3.851614036095573*^9, 3.8521292500512776`*^9, 3.8521293256441574`*^9, 
   3.854634827658366*^9, 3.854635314822999*^9, 3.855226375995236*^9, 
   3.8552293197262716`*^9, 3.85523697133494*^9, 3.8552457457087164`*^9, 
   3.857208066192478*^9, 3.8572104218230104`*^9, 3.8572109661750493`*^9, 
   3.857211915823468*^9, 3.859558183079816*^9, 3.859559902209857*^9, 
   3.8600703630215483`*^9, 3.8600722238899345`*^9, 3.8623005106776385`*^9, 
   3.8623006872119675`*^9, 3.8623055045531683`*^9, 3.867923510415537*^9, 
   3.8688837578713245`*^9, 3.8688860075749297`*^9, 3.8688863887617145`*^9, 
   3.8688876523370857`*^9, 3.8688896213109603`*^9, 3.8688935797827435`*^9, 
   3.868894546545393*^9, 3.8688947357011843`*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"73d0c850-3579-4b7d-bba5-28204702cf4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}},
 CellLabel->
  "In[549]:=",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "7", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9, 3.8516133476947575`*^9, 3.851614039396311*^9, 
   3.852129254321698*^9, 3.8521293257077875`*^9, 3.8546348308941536`*^9, 
   3.8546353182207294`*^9, 3.8552263793786993`*^9, 3.855229323410398*^9, 
   3.855236976578204*^9, 3.8552457490679884`*^9, 3.857208072011235*^9, 
   3.857210425761383*^9, 3.857210970159794*^9, 3.857211918934971*^9, 
   3.8595581862734666`*^9, 3.859558221134965*^9, 3.859558324175313*^9, 
   3.8595585276681566`*^9, 3.8595599052979245`*^9, 3.860070367041008*^9, 
   3.8600722276284733`*^9, 3.8623005143429956`*^9, 3.8623006912108254`*^9, 
   3.8623055076660566`*^9, 3.867923514748515*^9, 3.868883762687728*^9, 
   3.8688860103323565`*^9, 3.868886394016841*^9, 3.868887655248452*^9, 
   3.868889624877675*^9, 3.8688935835681973`*^9, 3.868894549029174*^9, 
   3.868894740725545*^9},
 CellLabel->
  "Out[549]=",ExpressionUUID->"7e1abb69-ed31-4062-889c-2a52a01a0716"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "11"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 
   3.6127982301402073`*^9}, {3.851614050283693*^9, 3.8516140508818016`*^9}, {
   3.8521292589356003`*^9, 3.8521292591755953`*^9}, {3.8546348405515556`*^9, 
   3.8546348415437765`*^9}, {3.8546353298697934`*^9, 
   3.8546353306197762`*^9}, {3.855226386564027*^9, 3.855226387316038*^9}, {
   3.8552293268703203`*^9, 3.85522932726925*^9}, {3.8552369844035687`*^9, 
   3.8552369848979807`*^9}, {3.855245794755825*^9, 3.85524579527143*^9}, {
   3.8572080773772926`*^9, 3.8572080777528934`*^9}, {3.8572104345880413`*^9, 
   3.8572104350204124`*^9}, {3.8572119275675316`*^9, 
   3.8572119285260735`*^9}, {3.859558189543692*^9, 3.859558189967688*^9}, {
   3.860070375919936*^9, 3.8600703767997727`*^9}, {3.860072237702237*^9, 
   3.8600722379677396`*^9}, {3.8623005200329065`*^9, 
   3.8623005209933357`*^9}, {3.8623006947488976`*^9, 
   3.8623006954207907`*^9}, {3.8623055122165565`*^9, 3.862305512530792*^9}, {
   3.868883767700425*^9, 3.8688837685947127`*^9}, {3.868886018358573*^9, 
   3.868886018702229*^9}, {3.868886401601329*^9, 3.868886403025427*^9}, {
   3.868887659386648*^9, 3.8688876599664483`*^9}, {3.868889627825025*^9, 
   3.8688896283405113`*^9}, 3.8688935899716578`*^9, {3.868894553419057*^9, 
   3.868894553829695*^9}},
 CellLabel->
  "In[550]:=",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "4"], " ", 
    SubscriptBox["x", "7"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "3"], " ", 
    SubsuperscriptBox["x", "7", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "6", "2"], " ", 
    SubsuperscriptBox["x", "7", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], " ", 
    SubsuperscriptBox["x", "7", "4"]}], ",", 
   SubsuperscriptBox["x", "7", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9, 
   3.851613401630477*^9, 3.851614051735903*^9, 3.852129259729367*^9, 
   3.852129325771926*^9, 3.8546348425278025`*^9, 3.854635331518078*^9, 
   3.8552263883888288`*^9, 3.8552293278298674`*^9, 3.8552369858937693`*^9, 
   3.8552457962714005`*^9, 3.8572080789882936`*^9, 3.857210435716957*^9, 
   3.85721193010993*^9, 3.859558191236596*^9, 3.859558531489919*^9, 
   3.8595599082085443`*^9, 3.860070377646863*^9, 3.8600722385649776`*^9, 
   3.8623005218430653`*^9, 3.8623006963499775`*^9, 3.862305513343092*^9, 
   3.8679235181887875`*^9, 3.868883769271222*^9, 3.868886019466985*^9, 
   3.8688864047908125`*^9, 3.8688876616151934`*^9, 3.868889629168455*^9, 
   3.868893590699705*^9, 3.868894554721921*^9, 3.868894748829453*^9},
 CellLabel->
  "Out[550]=",ExpressionUUID->"6ce800ea-0e9b-4f86-b1a2-ba663bdcf33e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9},
 CellLabel->
  "In[551]:=",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9, 
   3.8516134051462517`*^9, 3.851614055413785*^9, 3.8521292630990653`*^9, 
   3.8521293258526106`*^9, 3.8546348515666404`*^9, 3.8546353344107833`*^9, 
   3.8552263915394106`*^9, 3.8552293379288654`*^9, 3.8552369895202217`*^9, 
   3.8552458152239428`*^9, 3.8572080853350954`*^9, 3.8572104411974297`*^9, 
   3.8572119332462273`*^9, 3.859558542960718*^9, 3.860070380219329*^9, 
   3.8600722425971017`*^9, 3.862300529332712*^9, 3.8623006993875055`*^9, 
   3.8623055170719533`*^9, 3.867923522046876*^9, 3.868883772282522*^9, 
   3.8688860230235443`*^9, 3.86888640792426*^9, 3.8688876645840635`*^9, 
   3.8688896356746397`*^9, 3.8688935945153522`*^9, 3.8688947518356514`*^9},
 CellLabel->
  "Out[551]=",ExpressionUUID->"7d7d889c-a7fa-410e-a12e-847331a8b207"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]],ExpressionUUID->
  "4a6c2b7e-d3e1-405a-a63a-9b969864bdeb"],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],ExpressionUUID->
  "cd92ffd9-7558-4590-8225-89e5f7c07f05"],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9},ExpressionUUID->"0da99c0b-6b44-4f13-a30f-\
8232b3f915cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
   3.6127984157490077`*^9}, 3.857208091057856*^9},
 CellLabel->
  "In[552]:=",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}},
 CellLabel->
  "In[553]:=",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9, 3.851614070034355*^9, 
   3.8521292709544725`*^9, 3.852129332893626*^9, 3.8546348607986355`*^9, 
   3.8546353425335455`*^9, 3.855226401496209*^9, 3.8552293451311436`*^9, 
   3.855237019924983*^9, 3.8552458237393093`*^9, 3.8572080949718676`*^9, 
   3.8572104530514975`*^9, 3.857211307018116*^9, 3.8572116698386784`*^9, 
   3.85721194390466*^9, 3.8595585501493034`*^9, 3.8595599179101796`*^9, 
   3.860070392494782*^9, 3.860072262194628*^9, 3.8623005360230227`*^9, 
   3.862300740039124*^9, 3.8623055242243333`*^9, 3.867923528038623*^9, 
   3.868883783505644*^9, 3.8688849788612022`*^9, 3.868886027783929*^9, 
   3.8688864153968115`*^9, 3.868887675284341*^9, 3.868889642400905*^9, 
   3.8688936033894157`*^9, 3.868894757360262*^9},
 CellLabel->
  "Out[553]=",ExpressionUUID->"cced1d03-f212-4102-910f-d8c310cccd40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}},
 CellLabel->
  "In[554]:=",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9, {3.851613428178075*^9, 
   3.8516134543314*^9}, 3.851614073349947*^9, 3.852129273961446*^9, 
   3.8521293357136307`*^9, 3.8546348637379885`*^9, 3.854635346734434*^9, 
   3.8552264046714573`*^9, 3.855229345678399*^9, 3.8552370237707357`*^9, 
   3.8552458387076006`*^9, 3.8572080986584563`*^9, 3.8572104532740903`*^9, 
   3.8572113071621046`*^9, 3.8572116699834366`*^9, 3.857211944031719*^9, 
   3.859558550894271*^9, 3.859559918997229*^9, 3.8600703934176474`*^9, 
   3.8600722626427584`*^9, 3.8623005372755795`*^9, 3.862300741004035*^9, 
   3.8623055281114283`*^9, 3.867923529242976*^9, 3.8688837839920807`*^9, 
   3.8688849793734493`*^9, 3.868886027878577*^9, 3.8688864158201313`*^9, 
   3.868887676066893*^9, 3.868889643863488*^9, 3.86889360359988*^9, 
   3.868894758016904*^9},
 CellLabel->
  "Out[554]=",ExpressionUUID->"291b992a-0d3a-4115-a2c3-d3cd42b04827"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}},
 CellLabel->
  "In[555]:=",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.5 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9, 
   3.8688837842794485`*^9, 3.868884979654649*^9, 3.868886027972302*^9, 
   3.8688864161169367`*^9, 3.868887676332456*^9, 3.8688896443597875`*^9, 
   3.8688936037873363`*^9, 3.868894758365394*^9},
 CellLabel->
  "During evaluation of \
In[555]:=",ExpressionUUID->"925b0a63-c614-41f2-8926-5f079feb8e04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "161", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "139", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 161, ") >= (numQ = ", 139, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9, 
   3.8688837842794485`*^9, 3.868884979654649*^9, 3.868886027972302*^9, 
   3.8688864161169367`*^9, 3.868887676332456*^9, 3.8688896443597875`*^9, 
   3.8688936037873363`*^9, 3.868894758365394*^9},
 CellLabel->
  "During evaluation of \
In[555]:=",ExpressionUUID->"e10834f5-c2c9-4e3d-aa21-bf1a1a274bba"],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9, {
   3.851613432375953*^9, 3.851613457861123*^9}, 3.8516140785750113`*^9, 
   3.85212927783329*^9, 3.85212933841505*^9, 3.8546348678766108`*^9, 
   3.8546353577445974`*^9, 3.8552264088146954`*^9, 3.855229345852581*^9, 
   3.8552370272428384`*^9, 3.8552458420617867`*^9, 3.8572081021208715`*^9, 
   3.85721045337752*^9, 3.8572113072393484`*^9, 3.8572116700583153`*^9, 
   3.8572119441045284`*^9, 3.859558551142267*^9, 3.859559919568042*^9, 
   3.8600703937313194`*^9, 3.8600722628473225`*^9, 3.8623005377229996`*^9, 
   3.8623007413988748`*^9, 3.8623055308852777`*^9, 3.8679235296335106`*^9, 
   3.8688837842794485`*^9, 3.868884979654649*^9, 3.868886027972302*^9, 
   3.8688864161169367`*^9, 3.868887676332456*^9, 3.8688896443597875`*^9, 
   3.8688936037873363`*^9, 3.868894759128512*^9},
 CellLabel->
  "During evaluation of \
In[555]:=",ExpressionUUID->"98a42291-250c-4064-babd-96475f3e917a"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9, {
   3.851613433568886*^9, 3.851613459261257*^9}, 3.85161407859909*^9, 
   3.8521292781219854`*^9, 3.852129338429215*^9, 3.854634867895602*^9, 
   3.8546353580688934`*^9, 3.8552264100238357`*^9, 3.8552293471228156`*^9, 
   3.8552370290378275`*^9, 3.855245844780456*^9, 3.8572081028973255`*^9, 
   3.8572104533875694`*^9, 3.857211307520395*^9, 3.8572116703302836`*^9, 
   3.857211944296022*^9, 3.8595585525412703`*^9, 3.859559921646747*^9, 
   3.860070394813212*^9, 3.8600722635829687`*^9, 3.862300539177718*^9, 
   3.8623007426693287`*^9, 3.862305532291171*^9, 3.867923530994089*^9, 
   3.86888378508216*^9, 3.868884980451335*^9, 3.868886028300309*^9, 
   3.8688864167276855`*^9, 3.868887676348117*^9, 3.86888964625132*^9, 
   3.868893604240327*^9, 3.868894759128512*^9},
 CellLabel->
  "Out[555]=",ExpressionUUID->"54af8a59-de33-4dd4-b665-f012b88a9da3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}},
 CellLabel->
  "In[556]:=",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]],ExpressionUUID->
  "0d0411fc-9c2d-47f3-bc38-4fe998a0256a"]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 
  3.5798612947903557`*^9}},ExpressionUUID->"486d7c0d-c116-4160-91aa-\
266e405d45e4"],

Cell["", "Text",
 CellChangeTimes->{{3.8623055771347246`*^9, 
  3.8623056542421255`*^9}},ExpressionUUID->"a2eec7ac-56ad-476d-9317-\
a0250200cff3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}},
 CellLabel->
  "In[558]:=",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],

Cell[BoxData["341"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwAGKvyvJY7jWvHLMYjOyFgfQ6bff769e+clyT3/gYRMfo
9YdHrnvlmLN94fQJQPoIx+xJD4D0vJZY4a0bXjlyO91sugqkZa66rL4DpO1+
rF5wF0j3GfJn3APSDSwvf4FoNsHG2vtA2nNts5HmlleONUcPLAXR9+JrDLSA
9AfviIkgWnyljqw2kO5gXzwNRB/jbfjlBqT3P3HWVN36ytHi7Yt4v22vHMV+
ddmm3njluEH/uDDfrVeOBU+XvL/76pUjl9Wq33Gb3jhGbPJvjNr8xrEk17oT
RL8UPMGstOONY46dojGI3vNq222nnW8cp+g/jHIB0mFX3FM8gLRuNdcqLyBt
zyTn6Quktz1fvo1r7xvHp1z2s7iBdJnhdGYeIC0nLKgBot82dviA6FS+uaZt
B984Jq1cw9MOpKsYJeIaDr1xXKTmKNgIpCc5yDQePPbGsUF5u/gRIO0T3OFc
ffGN48mfO+b7X37jmLBGyCAASF9Uj2kD0e0W2e9ANJdHSG8gkBZan7oyGEi/
+3TVIwRI6206bRMKpAFFieeB
  "],
 CellLabel->
  "Out[558]=",ExpressionUUID->"df94f000-c92e-4358-8e45-9b5868ac59ef"]
}, Open  ]],

Cell["   For genericity,  the expected dimension will be", "Text",
 CellChangeTimes->{{3.8516153351796365`*^9, 3.851615335822491*^9}, 
   3.8516163231688814`*^9, {3.8546354134609127`*^9, 
   3.854635434345993*^9}},ExpressionUUID->"3498780f-964d-4e1e-af7e-\
7f1592bc09f7"],

Cell[CellGroupData[{

Cell[BoxData["n"], "Input",
 CellChangeTimes->{3.8546355698930526`*^9},
 CellLabel->
  "In[559]:=",ExpressionUUID->"31bdab86-47f1-49c1-8fbd-bf63b05756c5"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.85463557051418*^9, 3.8552265898336353`*^9, 
  3.8552296551779485`*^9, 3.855242577233758*^9, 3.855247945484625*^9, 
  3.8572087572887144`*^9, 3.8572105780125074`*^9, 3.857211420759988*^9, 
  3.8572117125712137`*^9, 3.8572120043112955`*^9, 3.8595614207489023`*^9, 
  3.8600711528128467`*^9, 3.860072586082865*^9, 3.8623017049317207`*^9, 
  3.862307005769947*^9, 3.8679250202757964`*^9, 3.8688842217960844`*^9, 
  3.868885376583542*^9, 3.8688860668954535`*^9, 3.8688868993761673`*^9, 
  3.8688881706494436`*^9, 3.8688924912088633`*^9, 3.8688937667015276`*^9, 
  3.8688957183811235`*^9},
 CellLabel->
  "Out[559]=",ExpressionUUID->"06c09e97-ea81-481c-a63d-91166eff42f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countOfGMParameters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SubscriptBox["x", "7"]}], ",", 
     RowBox[{
      SubscriptBox["x", "4"], 
      SubscriptBox["x", "7"]}], ",", 
     SuperscriptBox[
      SubscriptBox["x", "5"], "2"]}], "}"}], ",", "OO", ",", "varList", ",", 
   "LM", ",", "TM"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQLWHue8Zp5xvH82zx50D0se+PzF2A9PtNrhYguok7
5Kc7kP4RnAemq5IE/HyA9KQHTP4g2mt3UjrX3jeOE73MskC0xpbfE7iBtIvS
8UkguuMG318QfWPjdDD978595baDbxz90yPVQHTJRoFDIPrYYYcTIFrueTZ3
w6E3jqcEEnlA9LGyir8gWuJ63D8Qbac2SfTgsTeOc4JbxEC02D+tksNAes3t
BjD95mNbtv/lN47PdlzJBdHfjPubAoC0m6hQM4i+92RmcCCQ/udlEgKip7nu
9w4C0rvye3xAtJ1psVkIkO4yPmgBolOaVh0H0afb7U+AaACx5KXG
  "],
 CellLabel->
  "In[560]:=",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],

Cell[BoxData["81"], "Output",
 CellChangeTimes->{3.8546379065529766`*^9, 3.855226589948021*^9, 
  3.855229655294858*^9, 3.8552425777806163`*^9, 3.85524794573461*^9, 
  3.8572081822334347`*^9, 3.857208757311154*^9, 3.857210521477552*^9, 
  3.8572105780234013`*^9, 3.8572113789631367`*^9, 3.8572114207844496`*^9, 
  3.857211712608412*^9, 3.8572120043415194`*^9, 3.8595591909418774`*^9, 
  3.859561424916202*^9, 3.860071152859564*^9, 3.8600725861140804`*^9, 
  3.862301704988909*^9, 3.8623070058168154`*^9, 3.867925020291388*^9, 
  3.8688842218037047`*^9, 3.8688853765991335`*^9, 3.8688860668954535`*^9, 
  3.868886899380191*^9, 3.868888170652499*^9, 3.8688924912244844`*^9, 
  3.8688937667015276`*^9, 3.868895718396744*^9},
 CellLabel->
  "Out[560]=",ExpressionUUID->"e6691340-3bbf-43bf-a23b-066d308d9be8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", "\[Tau]"}], "+", 
  RowBox[{"countOfGMParameters", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "3"], 
       SubscriptBox["x", "7"]}], ",", 
      RowBox[{
       SubscriptBox["x", "4"], 
       SubscriptBox["x", "7"]}], ",", 
      SuperscriptBox[
       SubscriptBox["x", "5"], "2"]}], "}"}], ",", "OO", ",", "varList", ",", 
    "LM", ",", "TM"}], "]"}], "+", "n"}]], "Input",
 CellChangeTimes->{{3.8546354502038326`*^9, 3.8546354553618298`*^9}, {
   3.854635495402521*^9, 3.8546355679224296`*^9}, 3.855226503826033*^9, 
   3.855229392429406*^9, {3.8552370770017867`*^9, 3.855237077679824*^9}, 
   3.8552459552520027`*^9, 3.8572081717781105`*^9, 3.857210660186579*^9, 
   3.8572115254560366`*^9, 3.8595592477376685`*^9, 3.8595600154647017`*^9, 
   3.859561407273891*^9, 3.8600705133261805`*^9, 3.8600724592648263`*^9, 
   3.8623008672067738`*^9, {3.86230740427311*^9, 3.8623074062003365`*^9}, 
   3.8688838355752087`*^9, {3.868886077426077*^9, 3.86888608202395*^9}, {
   3.868888214159069*^9, 3.868888227044758*^9}, 3.8688897169826827`*^9, 
   3.868893648424402*^9, 3.8688947977615085`*^9},
 CellLabel->
  "In[561]:=",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],

Cell[BoxData["341"], "Output",
 CellChangeTimes->{
  3.854635586615711*^9, 3.8546376268301973`*^9, {3.8546378448619614`*^9, 
   3.8546378536127076`*^9}, {3.8546378949354963`*^9, 3.854637911408252*^9}, 
   3.855226590060994*^9, 3.8552296553842354`*^9, 3.8552425780149827`*^9, 
   3.8552479458439813`*^9, 3.857208757341564*^9, 3.8572105780586843`*^9, 
   3.857210661440077*^9, 3.857211420810956*^9, 3.857211527342065*^9, 
   3.8572117126186004`*^9, 3.857212004363772*^9, 3.8595592504256964`*^9, 
   3.859561443971509*^9, 3.8600711529137125`*^9, 3.86007258616094*^9, 
   3.8623017050215654`*^9, 3.8623070058787565`*^9, 3.8623074075600133`*^9, 
   3.867925020291388*^9, 3.8688842218193345`*^9, 3.8688853766098022`*^9, {
   3.8688860669110737`*^9, 3.868886089575898*^9}, 3.868886899395815*^9, 
   3.8688881706681557`*^9, 3.86888823036003*^9, 3.8688924912401056`*^9, 
   3.8688937667163305`*^9, 3.868895718412942*^9},
 CellLabel->
  "Out[561]=",ExpressionUUID->"191465c2-3ae9-4731-9d57-e90b008b7d0d"]
}, Open  ]],

Cell["\<\
This example IS GENERIC.  The principal component has dimension:\
\>", "Text",
 CellChangeTimes->{{3.8546356471432962`*^9, 3.854635662720236*^9}, {
   3.8546379227108636`*^9, 3.8546379321663494`*^9}, {3.8552290997889996`*^9, 
   3.85522910098099*^9}, 3.8552359118005285`*^9, {3.8552436317856436`*^9, 
   3.8552436331137333`*^9}, {3.8572081978634157`*^9, 3.857208198199523*^9}, {
   3.8572121997003016`*^9, 3.8572122005353203`*^9}, {3.8595592577873926`*^9, 
   3.8595592593893895`*^9}, {3.86007052265534*^9, 3.8600705331918173`*^9}, {
   3.860071164404254*^9, 3.860071167861479*^9}, {3.86007246938442*^9, 
   3.860072470445573*^9}, {3.8600729050038757`*^9, 3.8600729113449*^9}, {
   3.8623009128464365`*^9, 3.8623009182952156`*^9}, {3.8623033454314346`*^9, 
   3.8623033690705233`*^9}, {3.862305731457274*^9, 3.8623057499362664`*^9}, {
   3.8623058204952464`*^9, 3.862305824698904*^9}, {3.862307418434903*^9, 
   3.862307422857489*^9}, {3.8679251087356405`*^9, 3.8679251130857177`*^9}, {
   3.86792515938375*^9, 3.8679251829782596`*^9}, {3.8688842422866697`*^9, 
   3.868884246648549*^9}, {3.8688860951995754`*^9, 3.8688860957932043`*^9}, {
   3.868892871571023*^9, 3.8688928732958865`*^9}, {3.868895729504074*^9, 
   3.86889573006887*^9}},ExpressionUUID->"d525ceba-2916-4518-881c-\
4f3bec0a7cd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.867925148234949*^9, 3.8679251510213366`*^9}},
 CellLabel->
  "In[562]:=",ExpressionUUID->"f96874d7-cc43-46bd-b381-7e167130ec0f"],

Cell[BoxData["280"], "Output",
 CellChangeTimes->{3.867925154334801*^9, 3.8688842218193345`*^9, 
  3.8688853766098022`*^9, 3.8688860669110737`*^9, 3.868886899395815*^9, 
  3.8688881706681557`*^9, 3.8688924912401056`*^9, 3.8688937667163305`*^9, 
  3.868895718412942*^9},
 CellLabel->
  "Out[562]=",ExpressionUUID->"ae0b4f74-04bb-492e-be87-6ef96c4968a2"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.868890941765334*^9},
 CellLabel->
  "In[563]:=",ExpressionUUID->"ff60f4f6-ece6-4819-ada1-c95487961323"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1265.25, 602.25},
WindowMargins->{{Automatic, -1325.25}, {51, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"36e5e926-c6ce-4e0d-899b-2dda301b1db2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 735, 17, 238, "Title",ExpressionUUID->"c7e501e4-3446-4c06-8bf2-f4fc98e2b487"],
Cell[1318, 41, 672, 11, 87, "Text",ExpressionUUID->"3e026cfe-d0ad-4248-bd51-7b4901180dc6"],
Cell[1993, 54, 393, 13, 87, "Text",ExpressionUUID->"b6d2e74d-d164-49a7-ba98-c670b8e9213f"],
Cell[CellGroupData[{
Cell[2411, 71, 419, 6, 100, "Section",ExpressionUUID->"729f9758-0bf9-4b49-9c25-e406d54a54f6"],
Cell[CellGroupData[{
Cell[2855, 81, 822, 17, 100, "Input",ExpressionUUID->"0dbc8820-8d23-4bf7-b853-92d2ef782c94"],
Cell[3680, 100, 1424, 27, 66, "Output",ExpressionUUID->"554d46ed-f3b7-4994-b819-14a203648d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5141, 132, 940, 15, 121, "Subsection",ExpressionUUID->"e031c4f4-8f4a-4454-ad15-05e7828ad49e"],
Cell[CellGroupData[{
Cell[6106, 151, 2370, 37, 42, "Input",ExpressionUUID->"0a356dbb-7cf1-4caa-9ea3-4544ebe729c7"],
Cell[8479, 190, 5349, 128, 103, "Output",ExpressionUUID->"b14ff043-9ad1-46e1-8927-d8681c41de3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13865, 323, 240, 5, 42, "Input",ExpressionUUID->"84184691-04d7-46ce-8572-ed7f6d31c10d"],
Cell[14108, 330, 2037, 29, 66, "Output",ExpressionUUID->"fefe81a4-7fe8-43b0-978e-bc5a1e2a87e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16182, 364, 269, 6, 42, "Input",ExpressionUUID->"67c19851-22f6-4cb2-8d4a-61bfb36e62d8"],
Cell[16454, 372, 21200, 666, 448, "Output",ExpressionUUID->"9972efcb-7f92-4deb-85f0-753b254234ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37691, 1043, 242, 5, 42, "Input",ExpressionUUID->"dc212302-9e38-4a2f-83f4-2fc11f23b417"],
Cell[37936, 1050, 730, 14, 66, "Output",ExpressionUUID->"9421e113-ac42-4866-9597-d2e0cd1a3861"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38715, 1070, 205, 3, 81, "Subsection",ExpressionUUID->"d12b5a98-2705-4c2f-ba11-00bace313f6c"],
Cell[CellGroupData[{
Cell[38945, 1077, 387, 8, 42, "Input",ExpressionUUID->"8287c107-70cf-4bff-80a5-14c1e2488d46"],
Cell[39335, 1087, 4691, 124, 103, "Output",ExpressionUUID->"10b01e81-fb4d-4ad6-9b56-7bbc7c6229b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44063, 1216, 3382, 49, 42, "Input",ExpressionUUID->"711a6f6d-2132-417b-90e5-d3af8180120e"],
Cell[47448, 1267, 4099, 95, 103, "Output",ExpressionUUID->"872572a3-642d-462d-827c-8ab842792d8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51584, 1367, 344, 7, 42, "Input",ExpressionUUID->"f30d78d0-b8ff-4e21-b984-4e5eddf93b63"],
Cell[51931, 1376, 2312, 33, 66, "Output",ExpressionUUID->"73d0c850-3579-4b7d-bba5-28204702cf4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54280, 1414, 338, 7, 42, "Input",ExpressionUUID->"24ba20bd-1df4-4fc7-a30a-ee925ea2b266"],
Cell[54621, 1423, 2974, 64, 70, "Output",ExpressionUUID->"7e1abb69-ed31-4062-889c-2a52a01a0716"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57632, 1492, 2931, 45, 42, "Input",ExpressionUUID->"27fa82e2-26eb-44a1-be93-a849f03cb070"],
Cell[60566, 1539, 2442, 54, 70, "Output",ExpressionUUID->"6ce800ea-0e9b-4f86-b1a2-ba663bdcf33e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63045, 1598, 317, 6, 42, "Input",ExpressionUUID->"f90bb9b7-d0d6-475b-8dc9-57eedbfa1d8c"],
Cell[63365, 1606, 1619, 23, 66, "Output",ExpressionUUID->"7d7d889c-a7fa-410e-a12e-847331a8b207"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65033, 1635, 687, 16, 121, "Subsection",ExpressionUUID->"0da99c0b-6b44-4f13-a30f-8232b3f915cd"],
Cell[65723, 1653, 431, 9, 42, "Input",ExpressionUUID->"ec17b7ba-a74c-406f-9c09-03f5d7d8d47c"],
Cell[CellGroupData[{
Cell[66179, 1666, 261, 5, 42, "Input",ExpressionUUID->"50af9983-cb18-4202-8530-83036c58fb23"],
Cell[66443, 1673, 2459, 35, 66, "Output",ExpressionUUID->"cced1d03-f212-4102-910f-d8c310cccd40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68939, 1713, 416, 7, 42, "Input",ExpressionUUID->"8870a6c7-a9f5-4899-82c4-4584ea005a08"],
Cell[69358, 1722, 1844, 27, 66, "Output",ExpressionUUID->"291b992a-0d3a-4115-a2c3-d3cd42b04827"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71239, 1754, 433, 8, 42, "Input",ExpressionUUID->"6255f869-f31f-48e8-b861-84e0b43d44f5"],
Cell[CellGroupData[{
Cell[71697, 1766, 1135, 17, 33, "Print",ExpressionUUID->"925b0a63-c614-41f2-8926-5f079feb8e04"],
Cell[72835, 1785, 1369, 23, 33, "Print",ExpressionUUID->"e10834f5-c2c9-4e3d-aa21-bf1a1a274bba"],
Cell[74207, 1810, 1132, 17, 33, "Print",ExpressionUUID->"98a42291-250c-4064-babd-96475f3e917a"]
}, Open  ]],
Cell[75354, 1830, 1128, 17, 66, "Output",ExpressionUUID->"54af8a59-de33-4dd4-b665-f012b88a9da3"]
}, Open  ]],
Cell[76497, 1850, 435, 9, 42, "Input",ExpressionUUID->"a0f10916-c841-4c06-9e74-3e669e369804"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76969, 1864, 421, 10, 81, "Subsection",ExpressionUUID->"486d7c0d-c116-4160-91aa-266e405d45e4"],
Cell[77393, 1876, 146, 3, 52, "Text",ExpressionUUID->"a2eec7ac-56ad-476d-9317-a0250200cff3"],
Cell[77542, 1881, 393, 10, 42, "Input",ExpressionUUID->"e33fd2a5-9c81-4a2a-83ff-147cc6585bff"],
Cell[CellGroupData[{
Cell[77960, 1895, 344, 8, 42, "Input",ExpressionUUID->"7864aade-c647-45e7-8d82-fd44eef9c9a4"],
Cell[78307, 1905, 730, 14, 66, "Output",ExpressionUUID->"df94f000-c92e-4358-8e45-9b5868ac59ef"]
}, Open  ]],
Cell[79052, 1922, 271, 4, 52, "Text",ExpressionUUID->"3498780f-964d-4e1e-af7e-7f1592bc09f7"],
Cell[CellGroupData[{
Cell[79348, 1930, 154, 3, 42, "Input",ExpressionUUID->"31bdab86-47f1-49c1-8fbd-bf63b05756c5"],
Cell[79505, 1935, 716, 11, 66, "Output",ExpressionUUID->"06c09e97-ea81-481c-a63d-91166eff42f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80258, 1951, 1046, 29, 46, "Input",ExpressionUUID->"bc9f258d-2af9-4480-8597-8a18f97d74f6"],
Cell[81307, 1982, 804, 12, 66, "Output",ExpressionUUID->"e6691340-3bbf-43bf-a23b-066d308d9be8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82148, 1999, 1446, 33, 46, "Input",ExpressionUUID->"f6c10602-aded-493d-a590-bdae9d7de446"],
Cell[83597, 2034, 994, 15, 66, "Output",ExpressionUUID->"191465c2-3ae9-4731-9d57-e90b008b7d0d"]
}, Open  ]],
Cell[84606, 2052, 1306, 19, 52, "Text",ExpressionUUID->"d525ceba-2916-4518-881c-4f3bec0a7cd9"],
Cell[CellGroupData[{
Cell[85937, 2075, 204, 4, 42, "Input",ExpressionUUID->"f96874d7-cc43-46bd-b381-7e167130ec0f"],
Cell[86144, 2081, 352, 6, 66, "Output",ExpressionUUID->"ae0b4f74-04bb-492e-be87-6ef96c4968a2"]
}, Open  ]],
Cell[86511, 2090, 152, 3, 42, "Input",ExpressionUUID->"ff60f4f6-ece6-4819-ada1-c95487961323"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/utilGenModConstr.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95199,       2181]
NotebookOptionsPosition[     90046,       2091]
NotebookOutlinePosition[     90487,       2108]
CellTagsIndexPosition[     90444,       2105]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Utilities for generic modification construction", "Title",
 CellChangeTimes->{{3.8535943730365334`*^9, 3.853594384163651*^9}, {
  3.868198651725438*^9, 
  3.8681986639050703`*^9}},ExpressionUUID->"52c526da-1dc6-442e-a9af-\
83f286dff659"],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 CellChangeTimes->{{3.854442633825008*^9, 3.854442646068039*^9}, {
  3.866125032118763*^9, 3.8661250372778883`*^9}, {3.8661251637163563`*^9, 
  3.8661251662942247`*^9}, {3.8682007097017183`*^9, 
  3.868200711449942*^9}},ExpressionUUID->"0bc551cf-e042-43ec-a71b-\
1e2f0b036d6c"],

Cell[TextData[{
 "This notebook contains Mathematica functions for constructing the \
mod-generic distinguished ideal as discussed in the paper ",
 StyleBox["More Elementary Components of the Hilbert Scheme of Points",
  FontSlant->"Italic"],
 ".  These functions enable computational verification of the algorithm \
presented in the paper."
}], "Text",
 CellChangeTimes->{{3.854442666924571*^9, 3.854442756907194*^9}, {
  3.8544427906094556`*^9, 3.8544429703542395`*^9}, {3.8544437860287733`*^9, 
  3.854443829139637*^9}, {3.8661250437615356`*^9, 3.8661251261030197`*^9}, {
  3.8682007219545436`*^9, 
  3.86820074488211*^9}},ExpressionUUID->"77b881df-d2db-498e-ba96-\
c77120bb13d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions to construct the Generic Modification", "Section",
 CellChangeTimes->{{3.8541060333051643`*^9, 
  3.8541060750911083`*^9}},ExpressionUUID->"14294280-9e7e-48b2-a849-\
2ea70c615df7"],

Cell[CellGroupData[{

Cell[TextData[{
 "This function computes the leading variable, i.e., the variable of minimal \
index ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", ",", " ", 
    RowBox[{"1", "<=", "i", "<=", "n"}]}], TraditionalForm]],ExpressionUUID->
  "1d9898aa-fb3e-4d95-afb7-fc8be049f74d"],
 ", such that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "i"], TraditionalForm]],ExpressionUUID->
  "fd4acbaf-4559-4166-bb68-b7f5aa1d5602"],
 " divides the given monomial, and the exponent to which that variable \
appears.  Note that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "521c4788-1012-4dc3-8e0e-5d8a93883b0d"],
 " is the lex-maximal variable to divide the given variable."
}], "Subsubsection",
 CellChangeTimes->{{3.8527427936185102`*^9, 3.8527428905631*^9}, {
  3.853873204812131*^9, 3.853873205327759*^9}, {3.853873410292672*^9, 
  3.853873418595863*^9}, {3.8539364022907944`*^9, 3.853936456464068*^9}, {
  3.8662051941046543`*^9, 3.866205260153474*^9}},
 FontSize->16,ExpressionUUID->"053e76e7-9c22-4df4-98d8-84c0bdf22ab3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"findMinVarInMon", "[", 
    RowBox[{"mon_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"done", ",", "i", ",", "n", ",", "power", ",", "result"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"done", "=", "False"}], ";", "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "varList", "]"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Not", "[", "done", "]"}], "&&", " ", 
          RowBox[{"i", "<=", "n"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"done", "=", 
            RowBox[{"monomDivides", "[", 
             RowBox[{
              SubscriptBox["x", "i"], ",", "mon", ",", "varList"}], "]"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Not", "[", "done", "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"i", "=", 
                RowBox[{"i", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
              ")"}]}], "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"done", ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{"result", "=", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["x", "i"], ",", 
             RowBox[{"Exponent", "[", 
              RowBox[{"mon", ",", 
               SubscriptBox["x", "i"]}], "]"}]}], "}"}]}], "  ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"In", " ", "thi", 
             StyleBox[
              RowBox[{"s", " ", "application"}],
              FontWeight->"Normal"]}], 
            StyleBox[",",
             FontWeight->"Normal"], 
            StyleBox[" ",
             FontWeight->"Normal"], 
            RowBox[{
             StyleBox["th",
              FontWeight->"Normal"], "e", " ", "search", " ", "will", " ", 
             "succeed", " ", "with", " ", 
             SubscriptBox["x", "i"], " ", "the", " ", "desired", " ", 
             RowBox[{"minimum", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]",
           ")"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{"result", "=", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["x", "0"], ",", "0"}], "}"}]}], "   ", 
          RowBox[{"(*", " ", 
           RowBox[{"Dummy", " ", "value", " ", "signaling", " ", 
            RowBox[{"failure", " ", "--"}], " ", "this", " ", "should", " ", 
            "not", " ", 
            StyleBox[
             RowBox[{"b", 
              StyleBox["e",
               FontWeight->"Normal"]}]], 
            StyleBox[" ",
             FontWeight->"Normal"], 
            StyleBox["needed",
             FontWeight->"Normal"], 
            StyleBox[" ",
             FontWeight->"Normal"], 
            StyleBox[
             RowBox[{
              StyleBox["f",
               FontWeight->"Normal"], "or"}]], " ", "current", " ", 
            RowBox[{"application", "."}]}], " ", "*)"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", " ", 
       "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852742894941388*^9, 3.852742965259348*^9}, {
  3.852743003531722*^9, 3.8527431980018625`*^9}, {3.8527433706390114`*^9, 
  3.8527435028434258`*^9}, {3.8527436749277015`*^9, 3.852743802653058*^9}, {
  3.853873209796351*^9, 3.8538732640214434`*^9}, {3.853873423361349*^9, 
  3.8538734803511667`*^9}, {3.866125265824375*^9, 3.866125290686817*^9}},
 FontFamily->"Consolas",
 FontSize->12,
 CellLabel->
  "In[330]:=",ExpressionUUID->"19e00e05-e3d5-4bef-9eae-eb15ba476aba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next func",
 "tion returns the index of a variable, that is, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "k"], "\[RightTeeArrow]", "k"}], TraditionalForm]],
  ExpressionUUID->"5720a0e2-1a54-41fb-a240-078a54050923"],
 ". "
}], "Subsubsection",
 CellChangeTimes->{{3.852802616891487*^9, 3.8528026893957567`*^9}},
 FontSize->16,ExpressionUUID->"1e53eb7f-708f-40c5-b318-3994c515517a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indexOfVar", "[", 
    SubscriptBox["x", "k_"], "]"}], ":=", "k"}], ";"}]], "Input",
 CellChangeTimes->{{3.8528026975968714`*^9, 3.8528027173244705`*^9}, {
  3.8539368182103105`*^9, 3.85393682853024*^9}},
 FontFamily->"Consolas",
 FontSize->12,
 CellLabel->
  "In[331]:=",ExpressionUUID->"8a69afe0-d0d2-4f37-b236-e485df942c0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The next function returns the key monomial having the given \
leading variable",
  FontSize->16],
 "."
}], "Subsubsection",
 CellChangeTimes->{{3.8583410070382814`*^9, 
  3.8583410498789606`*^9}},ExpressionUUID->"ceb5d475-dc17-4996-953d-\
bba83d5d1133"],

Cell[TextData[{
 StyleBox["The key monomial associated to the variable ",
  FontFamily->"Source Sans Pro ExtraLight",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "k"], TraditionalForm]],
  FontFamily->"Source Sans Pro ExtraLight",
  FontSize->14,ExpressionUUID->"78288243-4d01-4bf3-80d1-176210822d76"],
 StyleBox[" is (if it exists) the lex-minimum minimal boundary monomial ",
  FontFamily->"Source Sans Pro ExtraLight",
  FontSize->14],
 StyleBox["of degree ",
  FontFamily->"Source Sans Pro ExtraLight",
  FontSize->14,
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"<=", "s"}], TraditionalForm]],
  FontFamily->"Source Sans Pro ExtraLight",
  FontSize->14,
  FontWeight->"Bold",ExpressionUUID->"fbae12d2-a219-4a14-b9f9-47ed922124df"],
 StyleBox[" having the leading monomial lVar.  Key monomials are discussed in \
section 3 of the ",
  FontFamily->"Source Sans Pro ExtraLight",
  FontSize->14],
 StyleBox["More Elementary Components",
  FontFamily->"Source Sans Pro ExtraLight",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" paper.",
  FontFamily->"Source Sans Pro ExtraLight",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8583410549982862`*^9, 3.8583411010147457`*^9}, {
   3.858341200765055*^9, 3.858341203598031*^9}, {3.8583412654209304`*^9, 
   3.8583412779809427`*^9}, {3.858341349460354*^9, 3.858341354396756*^9}, {
   3.8583414258361263`*^9, 3.858341483427333*^9}, {3.8583415213863087`*^9, 
   3.858341689225931*^9}, {3.8583442765720186`*^9, 3.858344315746755*^9}, {
   3.8583452013882785`*^9, 3.8583452193081264`*^9}, {3.858346674959837*^9, 
   3.858346676487984*^9}, {3.8586801561404257`*^9, 3.8586801657412863`*^9}, {
   3.858686601479817*^9, 3.858686601479817*^9}, {3.858686728021268*^9, 
   3.858686785540392*^9}, {3.8586868511791677`*^9, 3.8586869335635138`*^9}, {
   3.8586870354742875`*^9, 3.8586870655301857`*^9}, 3.858783557031248*^9, {
   3.858787298488745*^9, 3.8587873365363383`*^9}, {3.8661255262169466`*^9, 
   3.8661255556564636`*^9}},ExpressionUUID->"ed6d721f-b448-4b80-8a10-\
000a71ac01d0"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.8586868973546515`*^9},
 CellLabel->
  "In[332]:=",ExpressionUUID->"d712c810-dcc6-4322-96ae-008bbaf5613e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"findKeyMon", "[", 
    RowBox[{"lVar_", ",", "minBdryMons_", ",", "s_", ",", "varList_"}], "]"}],
    ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "numMinBdryMons", ",", "result", ",", "j", ",", "curMon", ",", "curMin",
        ",", "curLeadVar", ",", "curLeadDeg"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"numMinBdryMons", "=", 
        RowBox[{"Length", "[", "minBdryMons", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"curMin", "=", "0"}], ";", "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "If", " ", "0", " ", "is", " ", "the", " ", "return", " ", "value"}],
          ",", " ", 
         RowBox[{
         "there", " ", "is", " ", "no", " ", "key", " ", "monomial", " ", 
          "as", " ", "defined", " ", "for", " ", 
          RowBox[{
           SubscriptBox["x", "k"], "."}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "<=", "numMinBdryMons"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"curMon", "=", 
            RowBox[{"minBdryMons", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"curLeadVar", ",", "curLeadDeg"}], "}"}], "=", 
            RowBox[{"findMinVarInMon", "[", 
             RowBox[{"curMon", ",", "varList"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"SameQ", "[", 
               RowBox[{"curMin", ",", "0"}], "]"}], ")"}], " ", ",", " ", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Will", " ", "be", " ", "true", " ", "the", " ", "first", " ", 
               "time", " ", "the", " ", "loop", " ", "is", " ", 
               RowBox[{"executed", "."}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"SameQ", "[", 
                    RowBox[{"lVar", ",", "curLeadVar"}], "]"}], ")"}], " ", "&&",
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"degOfMon", "[", 
                    RowBox[{"curMon", ",", "varList"}], "]"}], "<=", "s"}], 
                   ")"}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"curMin", "=", "curMon"}], ";"}], 
                  "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
              "\[IndentingNewLine]", ")"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"degOfMon", "[", 
                    RowBox[{"curMon", ",", "varList"}], "]"}], "<=", "s"}], 
                   ")"}], " ", "&&", " ", 
                  RowBox[{"(", 
                   RowBox[{"SameQ", "[", 
                    RowBox[{"lVar", ",", "curLeadVar"}], "]"}], ")"}], " ", "&&",
                   " ", 
                  RowBox[{"(", 
                   RowBox[{"lexLessOrEqual", "[", 
                    RowBox[{"curMon", ",", "curMin", ",", "varList"}], "]"}], 
                   ")"}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"curMin", "=", "curMon"}], ";"}], 
                  "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
              "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "curMin"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8583411108122997`*^9, 3.8583412136289425`*^9}, {
   3.8583412871583242`*^9, 3.858341301582676*^9}, {3.8583417510016394`*^9, 
   3.858341803175952*^9}, {3.858341839938657*^9, 3.8583418974571733`*^9}, {
   3.8583435869699054`*^9, 3.858343662947266*^9}, {3.858343693595008*^9, 
   3.858343771915087*^9}, {3.858344355052493*^9, 3.8583444727015343`*^9}, {
   3.8583445239179325`*^9, 3.8583445472447996`*^9}, {3.8583445867083135`*^9, 
   3.8583445878680887`*^9}, {3.858344655661112*^9, 3.8583446847226324`*^9}, 
   3.85834478549198*^9, {3.8583452304010334`*^9, 3.85834527465366*^9}, {
   3.8583453408765993`*^9, 3.85834537726693*^9}, {3.8583454943707504`*^9, 
   3.858345495956795*^9}, {3.8583466892839394`*^9, 3.858346744762246*^9}, {
   3.8583468436906204`*^9, 3.858346854748905*^9}, {3.85868023453621*^9, 
   3.8586803065014753`*^9}, 3.858687025651642*^9, 3.858687239977726*^9, {
   3.8586872860161695`*^9, 3.8586874099612136`*^9}, {3.858687528279153*^9, 
   3.8586875337370777`*^9}, {3.8586875711379795`*^9, 
   3.8586876703439217`*^9}, {3.858780136112305*^9, 3.858780176244923*^9}, {
   3.8587805875699916`*^9, 3.8587806377810955`*^9}, {3.8587806698726206`*^9, 
   3.8587806786755476`*^9}, {3.8587809773312283`*^9, 3.858781060213324*^9}, {
   3.858781090648267*^9, 3.858781205151348*^9}, {3.8587812369895267`*^9, 
   3.858781239217477*^9}, {3.858781319627346*^9, 3.8587813795976295`*^9}, {
   3.8587814903328347`*^9, 3.8587814908604608`*^9}, {3.858781606929861*^9, 
   3.8587816724029756`*^9}, {3.8587821762469034`*^9, 3.858782179227766*^9}, {
   3.858782215678749*^9, 3.8587822262384653`*^9}, {3.8587822584105105`*^9, 
   3.85878231190996*^9}, 3.8587823972306747`*^9, {3.8587824507297897`*^9, 
   3.858782475862155*^9}, {3.85878253699619*^9, 3.8587825576150913`*^9}, {
   3.8587825989773183`*^9, 3.8587826266120996`*^9}, {3.8587827431177864`*^9, 
   3.8587827571152067`*^9}, {3.858782815603737*^9, 3.858782837520755*^9}, {
   3.8587830043611383`*^9, 3.8587830233064184`*^9}, {3.8587833432718854`*^9, 
   3.858783353698938*^9}, {3.8587834784061093`*^9, 3.8587835026197057`*^9}, {
   3.8587873510822086`*^9, 3.8587873680520697`*^9}, {3.8661256776676807`*^9, 
   3.866125719062427*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"664cd389-fc9c-4777-9652-e7176a5486cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function sets up the initial target seed and associated",
 " list of target seed mon",
 "omials for a given key monomial ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["x", "k"], 
     SubscriptBox["e", "k"]], 
    SubscriptBox[
     OverscriptBox["m", "^"], "k"]}], TraditionalForm]],ExpressionUUID->
  "b5b09b26-9993-4eef-9ade-81253840d4e3"],
 ".   Target seeds and target seed monomials are discussed in section 5 of \
the ",
 StyleBox["More Elementary Components",
  FontSlant->"Italic"],
 " paper."
}], "Subsubsection",
 CellChangeTimes->{{3.8527414605064983`*^9, 3.8527414847617216`*^9}, {
  3.8528037610398073`*^9, 3.852803814088431*^9}, {3.8535946546335535`*^9, 
  3.85359465485744*^9}, {3.8535956566737356`*^9, 3.8535956694179296`*^9}, {
  3.8538726160479336`*^9, 3.8538726180634823`*^9}, {3.8538729325788517`*^9, 
  3.8538729640778823`*^9}, {3.8544459852260656`*^9, 3.8544459995779514`*^9}, {
  3.866125931226916*^9, 3.8661259818577814`*^9}, {3.866126042797144*^9, 
  3.8661260438014417`*^9}, {3.8681986982945013`*^9, 3.868198792281372*^9}},
 FontSize->16,ExpressionUUID->"d3f38054-4c6e-4809-8048-35d5bbbeb146"],

Cell[TextData[{
 "The inputs are a \[OpenCurlyDoubleQuote]key \
monomial\[CloseCurlyDoubleQuote] of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["x", "k"], 
     SubscriptBox["e", "k"]], 
    SubscriptBox[
     OverscriptBox["m", "^"], "k"]}], TraditionalForm]],ExpressionUUID->
  "f817685f-c5c8-45cd-8f8c-12682c6733f6"],
 ", the basis (or admissible order ideal), the varList, and the lists of \
leading and trailing monomials LM and TM.   It returns a pair of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"initial", " ", "target", " ", "seed"}], ",", " ", 
     RowBox[{
     "list", " ", "of", " ", "monomials", " ", "in", " ", "the", " ", 
      "initial", " ", "target", " ", "seed"}]}], " ", "}"}], 
   TraditionalForm]],ExpressionUUID->"53dcc0f6-9514-40a6-a064-12880d9e0c29"],
 "."
}], "Text",
 CellChangeTimes->{{3.8538728350133686`*^9, 3.8538729261557007`*^9}, {
  3.853936530085846*^9, 3.853936536381798*^9}, {3.8583470954431105`*^9, 
  3.8583470998244753`*^9}, {3.8661260945244646`*^9, 3.866126212856655*^9}, {
  3.8681988010254354`*^9, 
  3.8681988020533*^9}},ExpressionUUID->"16383189-67a3-4c2a-a99c-9a98239804a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeTarSeedAndLst", "[", 
    RowBox[{
    "keyMon_", ",", "basis_", ",", "varList_", ",", "LM_", ",", "TM_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "deg", ",", "tarSeedMonLst", ",", "tarSeed", ",", "result", ",", "k", 
       ",", "t", ",", " ", "i", ",", "e", ",", "w", ",", "n", ",", "q", ",", 
       "mPrime", ",", "numBasis", ",", " ", "curBasisMon", ",", " ", 
       "curBasisMonOK", ",", "curMinVar"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tarSeedMonLst", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numBasis", "=", 
        RowBox[{"Length", "[", "basis", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Extract", " ", "i"}], ",", " ", "e", ",", " ", 
         RowBox[{"and", " ", "w", " ", "from", " ", 
          RowBox[{"keyMon", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"curMinVar", ",", "e"}], "}"}], "=", 
        RowBox[{"findMinVarInMon", "[", 
         RowBox[{"keyMon", ",", "varList"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"i", "=", 
        RowBox[{"indexOfVar", "[", "curMinVar", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"w", "=", 
        RowBox[{
         RowBox[{"degOfMon", "[", 
          RowBox[{"keyMon", ",", "varList"}], "]"}], "-", "e"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "w", " ", "is", " ", "the", " ", "degree", " ", "of", " ", "the", " ",
          "monomial", " ", 
         RowBox[{"m", "'"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "varList", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mPrime", "=", 
        RowBox[{"keyMon", "/", 
         RowBox[{"(", 
          SuperscriptBox[
           SubscriptBox["x", "i"], "e"], ")"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{" ", 
                  RowBox[{
                  "Run", " ", "through", " ", "the", " ", "basis", " ", 
                   "monomials", " ", "bm", " ", "to", " ", "find", " ", 
                   "those", " ", "that", " ", "1"}], ")"}], " ", "have", " ", 
                 "degree"}], " ", ">=", " ", 
                RowBox[{"e", "+", "w"}]}], ",", " ", "2"}], ")"}], " ", "are",
              " ", 
             RowBox[{"div", ".", " ", "by"}], " ", "mPrime"}], ",", " ", 
            RowBox[{"and", " ", "3"}]}], ")"}], " ", "are", " ", "not", " ", 
          "in", " ", "TM", " ", "if", " ", "keyMon", " ", "is", " ", "in", 
          " ", 
          RowBox[{"LM", ".", "  ", "If"}], " ", "all", " ", "these", " ", 
          "are", " ", "satisfied"}], ",", " ", 
         RowBox[{"add", " ", 
          RowBox[{"bm", "/", "mPrime"}], " ", "to", " ", 
          RowBox[{"tarSeedMonLst", "."}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", "numBasis"}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"curBasisMon", "=", 
            RowBox[{"basis", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"curBasisMonOK", "=", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"degOfMon", "[", 
               RowBox[{"curBasisMon", ",", "varList"}], "]"}], ">=", 
              RowBox[{"e", "+", "w"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"curBasisMonOK", ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"curBasisMonOK", "=", 
                RowBox[{"monomDivides", "[", 
                 RowBox[{"mPrime", ",", "curBasisMon", ",", "varList"}], 
                 "]"}]}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"curBasisMonOK", ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"LM", ",", "keyMon"}], "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(", " ", 
                  RowBox[{"(*", " ", 
                   RowBox[{"targets", " ", 
                    RowBox[{"can", "'"}], "t", " ", "be", " ", "in", " ", 
                    "TM"}], " ", "*)"}], "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"curBasisMonOK", "=", 
                    RowBox[{"Not", "[", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"TM", ",", "curBasisMon"}], "]"}], "]"}]}], ";"}],
                   "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
              "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"curBasisMonOK", ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"tarSeedMonLst", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"tarSeedMonLst", ",", 
                  RowBox[{"curBasisMon", "/", "mPrime"}]}], "]"}]}], ";"}], 
              "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"tarSeedMonLst", "=", 
        RowBox[{"sortInLexOrder", "[", 
         RowBox[{"tarSeedMonLst", ",", "varList"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tarSeedMonLst", "==", 
          RowBox[{"{", "0", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"tarSeedMonLst", "=", 
            RowBox[{"{", "}"}]}], ";"}], "  ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"{", "0", "}"}], " ", "is", " ", "the", " ", "result", 
            " ", "of", " ", "sortInLexOrder", " ", "when", " ", "applied", 
            " ", "to", " ", "an", " ", "empty", " ", 
            RowBox[{"list", "."}]}], " ", "**)"}], "\[IndentingNewLine]", 
          ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"tarSeed", "=", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"q", "=", "1"}], 
          RowBox[{"Length", "[", "tarSeedMonLst", "]"}]], 
         RowBox[{
          SubscriptBox["\[Theta]", 
           RowBox[{"{", 
            RowBox[{"i", ",", "q"}], "}"}]], "*", 
          RowBox[{"tarSeedMonLst", "[", 
           RowBox[{"[", "q", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"tarSeed", ",", "tarSeedMonLst"}], "}"}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852736084224018*^9, 3.8527360923681245`*^9}, {
   3.852736126960202*^9, 3.852736207469331*^9}, {3.8527362755346093`*^9, 
   3.8527363269261923`*^9}, {3.8527378485195303`*^9, 3.85273785431176*^9}, {
   3.85273791125354*^9, 3.8527379812621193`*^9}, {3.8527380627789063`*^9, 
   3.852738063267377*^9}, {3.852738125500079*^9, 3.8527381278572783`*^9}, {
   3.8527397835725784`*^9, 3.852739807596535*^9}, {3.8527398666205463`*^9, 
   3.852739875059989*^9}, {3.852739966793807*^9, 3.8527399726427474`*^9}, {
   3.85274005086565*^9, 3.852740165937158*^9}, {3.852740209441093*^9, 
   3.8527403275041757`*^9}, {3.85274035846386*^9, 3.8527403664237833`*^9}, {
   3.852740424006716*^9, 3.852740440990763*^9}, {3.8527404967254653`*^9, 
   3.852740583509327*^9}, {3.852740626068899*^9, 3.852740675509401*^9}, {
   3.8527408625067377`*^9, 3.852740866794737*^9}, {3.8527410059473433`*^9, 
   3.8527410934174232`*^9}, {3.8527412377567377`*^9, 
   3.8527412500228834`*^9}, {3.852741283079285*^9, 3.852741294167158*^9}, {
   3.8528038650461206`*^9, 3.852803925618307*^9}, {3.853256623840583*^9, 
   3.8532567120713015`*^9}, {3.853256755752454*^9, 3.8532567676950383`*^9}, {
   3.8532568143147573`*^9, 3.85325682638268*^9}, {3.853256987049838*^9, 
   3.8532569927837687`*^9}, {3.853257176184924*^9, 3.8532574103025713`*^9}, {
   3.853257587346645*^9, 3.8532575880497756`*^9}, {3.853257665601227*^9, 
   3.8532577021332893`*^9}, {3.853257733827588*^9, 3.8532577534721065`*^9}, {
   3.853257803192144*^9, 3.853257832995311*^9}, {3.853257871216029*^9, 
   3.853258014520795*^9}, {3.8532580730461245`*^9, 3.853258157573039*^9}, {
   3.853258270692301*^9, 3.8532584516860785`*^9}, {3.853258485413294*^9, 
   3.8532584961568193`*^9}, {3.8532585757890186`*^9, 3.853258679835783*^9}, {
   3.853258725848546*^9, 3.8532587272885046`*^9}, {3.853258764427184*^9, 
   3.853258824235327*^9}, {3.8532589937212605`*^9, 3.853259032393423*^9}, {
   3.853259852688097*^9, 3.853259868152006*^9}, {3.8532599089564037`*^9, 
   3.853259942947937*^9}, {3.853259976219009*^9, 3.8532599788708954`*^9}, {
   3.8535949837502604`*^9, 3.8535950077009587`*^9}, {3.8538730428885794`*^9, 
   3.853873146646834*^9}, {3.8538736420329275`*^9, 3.8538737155440664`*^9}, {
   3.8538737495414753`*^9, 3.8538738277759686`*^9}, 3.8538739639365993`*^9, {
   3.8538740652446136`*^9, 3.8538741204594965`*^9}, {3.853936582562304*^9, 
   3.8539365835196743`*^9}, {3.8539366268240724`*^9, 3.853936635056066*^9}, {
   3.8539366707847185`*^9, 3.853936792280908*^9}, {3.8539388629638457`*^9, 
   3.8539388920395617`*^9}, {3.8539390867601233`*^9, 3.853939087142165*^9}, {
   3.8540111511455593`*^9, 3.854011206783599*^9}, {3.854011248162693*^9, 
   3.854011267415368*^9}, {3.854011519263727*^9, 3.854011523629661*^9}, {
   3.854011623848818*^9, 3.8540118426081924`*^9}, {3.854011881043969*^9, 
   3.8540119529663734`*^9}, {3.8540120042354093`*^9, 
   3.8540120128420696`*^9}, {3.854012105549378*^9, 3.854012141466095*^9}, {
   3.854012234440195*^9, 3.8540122505523186`*^9}, {3.854012297938957*^9, 
   3.854012344527584*^9}, {3.854013055461096*^9, 3.854013088932851*^9}, {
   3.8541132190408163`*^9, 3.854113327819621*^9}, {3.8544459095709057`*^9, 
   3.854445917464921*^9}, {3.8544460240990705`*^9, 3.854446064012229*^9}, {
   3.8558285585955167`*^9, 3.8558285587733765`*^9}, {3.8558324208651342`*^9, 
   3.8558324291127415`*^9}, {3.8558324780875797`*^9, 
   3.8558324949002247`*^9}, {3.8558325493286304`*^9, 3.85583261143495*^9}, {
   3.858347268587886*^9, 3.8583475361741247`*^9}},
 FontFamily->"Consolas",
 FontSize->12,
 CellLabel->
  "In[334]:=",ExpressionUUID->"074876d4-0045-4c90-abb0-4ca226860e58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Given the list of key monomials ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["x", "k"], 
     SubscriptBox["e", "k"]], 
    SubscriptBox[
     OverscriptBox["m", "^"], "k"]}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"e6eb271f-4369-43b8-b43f-96c6924aa56c"],
 StyleBox[", the next function produces two lists: a list of the associated \
target seeds and a corresponding list of the associated monomials in the \
target seeds.  If we work only one key monomial at a time, we won\
\[CloseCurlyQuote]t need this function.",
  FontSize->16]
}], "Subsubsection",
 CellChangeTimes->{{3.853937035702978*^9, 3.853937076422612*^9}, {
  3.853937191109394*^9, 3.8539373350051107`*^9}, {3.85393844560467*^9, 
  3.8539384566845894`*^9}, {3.8544447182527957`*^9, 3.8544447372996674`*^9}, {
  3.8681988419686995`*^9, 
  3.8681988700356894`*^9}},ExpressionUUID->"aa85def0-a852-441c-931f-\
25ed5050add7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeTargetSeedsAndLists", "[", 
    RowBox[{
    "keyMonLst_", ",", "basis_", ",", "varList_", ",", "LM_", ",", "TM_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "result", ",", "curTarSeed", ",", "curTarSeedMonLst", ",", "tarSeedLst",
        ",", "tarSeedMonLst", ",", "numKeyMons", ",", "k"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tarSeedLst", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tarSeedMonLst", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numKeyMons", "=", 
        RowBox[{"Length", "[", "keyMonLst", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", "numKeyMons"}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"curTarSeed", ",", "curTarSeedMonLst"}], "}"}], "=", 
            RowBox[{"makeTarSeedAndLst", "[", 
             RowBox[{
              RowBox[{"keyMonLst", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", "basis", ",", "varList", 
              ",", "LM", ",", "TM"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"tarSeedLst", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"tarSeedLst", ",", "curTarSeed"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"tarSeedMonLst", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"tarSeedMonLst", ",", "curTarSeedMonLst"}], "]"}]}], 
           ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<{tarSeedLst, tarSeedMonLst = \>\"", ",", 
           RowBox[{"{", 
            RowBox[{"tarSeedLst", ",", "tarSeedMonLst"}], "}"}]}], "]"}], 
         ";"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", 
         RowBox[{"tarSeedLst", ",", "tarSeedMonLst"}], "}"}]}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853937384691713*^9, 3.8539374547151976`*^9}, {
   3.853937487195616*^9, 3.853937512812574*^9}, {3.8539375519562836`*^9, 
   3.853937724278077*^9}, {3.8539379216722536`*^9, 3.8539381190550632`*^9}, {
   3.8539381538881226`*^9, 3.8539381984644976`*^9}, {3.8539385953781557`*^9, 
   3.853938606676569*^9}, {3.866128783771557*^9, 3.8661287877314787`*^9}, 
   3.866128921529853*^9, {3.8662058256851387`*^9, 3.8662058752019873`*^9}, {
   3.8662098706591544`*^9, 3.86620987681689*^9}, {3.8662100412091064`*^9, 
   3.866210081015418*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"97520e70-ccc1-4abc-93b4-9c07b8ad4e96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function computes the list of monomials of deg ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<=", 
    RowBox[{"s", "+", "1"}]}], TraditionalForm]],ExpressionUUID->
  "74cee08a-54ca-47fc-8977-3a75aec87f02"],
 " that are not in the basis (in NegativeDegreeLex order).  This set is \
denoted by a script capital ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],
  FontFamily->"Monotype Corsiva",
  FontWeight->"Normal",
  FontSlant->"Italic",ExpressionUUID->"9dd0a54e-273d-4e43-99fe-7f571e69049d"],
 " in the ",
 StyleBox["More Elementary Components",
  FontSlant->"Italic"],
 " paper."
}], "Subsubsection",
 CellChangeTimes->{{3.8529051581383524`*^9, 3.8529052492070227`*^9}, {
  3.8529819537339764`*^9, 3.8529819868792152`*^9}, {3.8661262926156883`*^9, 
  3.86612631438163*^9}, {3.8661264506039205`*^9, 3.866126511845145*^9}},
 FontSize->16,ExpressionUUID->"6d2d2b1b-766f-4436-a21f-bc0c31207d19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"makeNonBasisMonLst", "[", 
   RowBox[{"n_", ",", "s_", ",", "basis_", ",", "varList_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"allMonsLst", ",", "result", ",", "i", ",", "j"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"allMonsLst", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"s", "+", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"allMonsLst", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"allMonsLst", ",", 
             RowBox[{"allDegNMonoms", "[", 
              RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{"sortInLexOrder", "[", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{"allMonsLst", ",", "basis"}], "]"}], ",", "varList"}], 
        "]"}]}]}], "\[IndentingNewLine]", ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8529058953002663`*^9, 3.8529059383684974`*^9}, {
   3.8529059925539513`*^9, 3.8529062304156976`*^9}, {3.8529062607764244`*^9, 
   3.8529062712878*^9}, 3.852906353008505*^9},
 FontFamily->"Consolas",
 FontSize->12,
 CellLabel->
  "In[336]:=",ExpressionUUID->"78cde8cf-0be9-4805-b90b-269f29f54c34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function computes the index \[Omega] in ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],
  FontFamily->"Monotype Corsiva",
  FontWeight->"Normal",
  FontSlant->"Italic",ExpressionUUID->"d9b189f2-768c-49d7-922b-dce3e508f9ab"],
 " of the lex-minimal boundary monomial ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "\[Omega]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fb6a01a9-e105-473f-bfdd-16adaf45001b"],
 " of degree ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],ExpressionUUID->
  "14898571-65a6-4987-807c-15fa813a60be"],
 ".  Put another way, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "\[Omega]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c8815e9a-b3ca-4b2b-8763-769a63d8210c"],
 " is the wall monomial of degree ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a1c1a4ca-7280-4d04-82db-f30aa3ca6130"],
 ". "
}], "Subsubsection",
 CellChangeTimes->{{3.8662068555862694`*^9, 3.8662068752664275`*^9}, {
  3.8662069441305118`*^9, 3.866207062191967*^9}, {3.868199007415659*^9, 
  3.868199119975546*^9}},ExpressionUUID->"cf70f8af-c262-4c19-8a42-\
b3f2ab3ade6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"findLastDegSIndex", "[", 
    RowBox[{"nonBasisMonLst_", ",", " ", "s_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "result", ",", "j", ",", "curMon", ",", "curMonDeg", ",", "done"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"curMon", "=", 
        RowBox[{"nonBasisMonLst", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"curMonDeg", "=", 
        RowBox[{"degOfMon", "[", 
         RowBox[{"curMon", ",", "varList"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"done", "=", 
        RowBox[{"SameQ", "[", 
         RowBox[{"curMonDeg", ",", 
          RowBox[{"s", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"Not", "[", "done", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"j", "+", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"curMon", "=", 
            RowBox[{"nonBasisMonLst", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"curMonDeg", "=", 
            RowBox[{"degOfMon", "[", 
             RowBox[{"curMon", ",", "varList"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"done", "=", 
            RowBox[{"SameQ", "[", 
             RowBox[{"curMonDeg", ",", 
              RowBox[{"s", "+", "1"}]}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"j", "-", "1"}]}]}], "\[IndentingNewLine]", ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.866207073329043*^9, 3.8662071174955087`*^9}, {
  3.866207241278854*^9, 3.8662072535746503`*^9}, {3.866207591913439*^9, 
  3.86620781552184*^9}, {3.866207894110888*^9, 3.8662079176102176`*^9}, {
  3.8662079488058977`*^9, 3.866207960120633*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"24ecad60-8a08-4454-96a0-e13a686be661"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.866128685698913*^9},
 CellLabel->
  "In[338]:=",ExpressionUUID->"a53a4585-2569-426f-abe3-bb44d58914ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The next function determines if the given non-basis \
monomial\[CloseCurlyQuote]s leading variable is equal to the leading variable \
of the given key monomial, and if the exponent of the latter is less than or \
equal to the exponent of the former.",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.8539371047153177`*^9, 3.8539371054214673`*^9}, {
  3.853945734456724*^9, 3.8539458194300957`*^9}, {3.854444790988245*^9, 
  3.8544448528119464`*^9}, {3.854444903018379*^9, 3.854444911899314*^9}, {
  3.8567875377351537`*^9, 3.8567875404595056`*^9}, {3.8681992241499743`*^9, 
  3.868199332437047*^9}, {3.8681993661968713`*^9, 
  3.868199428021348*^9}},ExpressionUUID->"14986963-ff38-407d-87c2-\
0d93b3adfbcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monBelongsToKeyMon", "[", 
    RowBox[{"mon_", ",", "keyMon_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "k", ",", "result", ",", "monLeadVar", ",", "monExp", ",", 
       "keyMonLeadVar", ",", "keyMonExp"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"monLeadVar", ",", "monExp"}], "}"}], "=", 
        RowBox[{"findMinVarInMon", "[", 
         RowBox[{"mon", ",", "varList"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"keyMonLeadVar", ",", "keyMonExp"}], "}"}], "=", 
        RowBox[{"findMinVarInMon", "[", 
         RowBox[{"keyMon", ",", "varList"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"SameQ", "[", 
           RowBox[{"monLeadVar", " ", ",", " ", "keyMonLeadVar"}], "]"}], 
          ")"}], "&&", " ", 
         RowBox[{"(", 
          RowBox[{"keyMonExp", "<=", "monExp"}], ")"}]}]}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853945834318882*^9, 3.853945931449583*^9}, {
   3.853945987454042*^9, 3.8539460438774376`*^9}, {3.8539461017954683`*^9, 
   3.8539461966987033`*^9}, {3.8539462398289833`*^9, 
   3.8539463514691396`*^9}, {3.8539463943092966`*^9, 3.853946708824668*^9}, {
   3.8539467420671744`*^9, 3.853946751433421*^9}, {3.8541154327577195`*^9, 
   3.854115500295348*^9}, 3.8541155626168585`*^9, {3.854115886243032*^9, 
   3.8541160589328585`*^9}, {3.8541164540760546`*^9, 3.854116494653941*^9}, {
   3.8541165497525826`*^9, 3.854116656551985*^9}, {3.8541169260206747`*^9, 
   3.854116954086218*^9}, {3.8541171145156317`*^9, 3.8541171399483995`*^9}, {
   3.854444261180951*^9, 3.8544442621917086`*^9}, {3.854444871271673*^9, 
   3.8544448919217167`*^9}, {3.85444493916326*^9, 3.8544451491847887`*^9}, 
   3.8544452491949835`*^9, {3.854448834704204*^9, 3.8544488644549336`*^9}, {
   3.854456713531598*^9, 3.854456742665637*^9}, {3.8544573461477327`*^9, 
   3.85445737770947*^9}, {3.854457422004404*^9, 3.8544574618693666`*^9}, {
   3.854457667412724*^9, 3.854457668121291*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"74e1ed45-9be4-410a-a21e-2f0528b3fed6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The next function computes the (full) list of \
generators for the generic modification of the fullBasisToModify.",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.853874308061231*^9, 3.853874360399457*^9}, {
  3.853874451511559*^9, 3.8538744735523376`*^9}, {3.8538745439162817`*^9, 
  3.853874606821803*^9}, {3.853939178880243*^9, 3.853939191911146*^9}, {
  3.8539392846374426`*^9, 3.8539392987413707`*^9}, {3.8539433063926954`*^9, 
  3.853943307344688*^9}, {3.8540223789661355`*^9, 3.8540223802621255`*^9}, {
  3.85402241751892*^9, 3.854022421693815*^9}, {3.8544452980066867`*^9, 
  3.854445323695278*^9}, {3.8565990989511642`*^9, 3.8565991278469725`*^9}, {
  3.856599308667653*^9, 3.8565993157165804`*^9}, {3.866193877273209*^9, 
  3.8661938839190874`*^9}},ExpressionUUID->"057eec20-1760-4a73-abbd-\
8eb23213bb78"],

Cell[TextData[{
 "The input generators (of the extended basis) have the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "j"], "+", 
    RowBox[{"Y", "(", 
     SubscriptBox["b", "j"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "cec291f0-9e72-4e1b-8e0a-45ef2386c4cc"],
 ", where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "j"], TraditionalForm]],ExpressionUUID->
  "d06eb3a9-948a-422a-a00a-67b2b8fac029"],
 " is a non-basis monomial of degree ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "<=", 
    RowBox[{"deg", "(", 
     SubscriptBox["m", "j"], ")"}], "<=", 
    RowBox[{"s", "+", "1"}]}], TraditionalForm]],ExpressionUUID->
  "98d8a7c1-a25a-4a82-9283-ef0272ddafab"],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Y", "(", 
    SubscriptBox["m", "j"], ")"}], TraditionalForm]],ExpressionUUID->
  "83726c07-e68f-45f7-976b-de06963dfaf0"],
 " is either 0 or a generic linear combination of trailing (basis)  \
monomials, which happens only when ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "j"], "\[Element]", " ", "LM"}], TraditionalForm]],
  ExpressionUUID->"0f8e0f1e-e3b6-419c-a00c-3e49764ea6bf"],
 " .   ",
 StyleBox["The algorithm is summarized in section 4.2 of the ",
  FontWeight->"Bold"],
 StyleBox["More Elementary Components",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" paper.",
  FontWeight->"Bold"],
 "  Briefly, we  work through the list of non-basis monomials ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],
  FontFamily->"Monotype Corsiva",
  FontWeight->"Normal",
  FontSlant->"Italic",ExpressionUUID->"663388a5-3a06-4659-8f38-fed46e18b6a0"],
 "  in reverse order (it is sorted into negative degree-lex order).  Since \
the ideal generators ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "j"], "+", 
    RowBox[{"Y", "(", 
     SubscriptBox["m", "j"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "d065c681-d854-4aa5-8ef6-947e3a9ee5ae"],
 " are left unmodified when ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"deg", "(", 
     SubscriptBox["m", "j"], ")"}], "=", 
    RowBox[{"s", "+", "1"}]}], TraditionalForm]],ExpressionUUID->
  "e7883176-7464-43cb-a21d-3ad6b041429c"],
 ", we will begin the process with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "\[Omega]"], "+", 
    RowBox[{"Y", "(", 
     SubscriptBox["m", "\[Omega]"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "460a63cc-7866-4071-b86a-4ab50bc59ad0"],
 ", where ",
 Cell[BoxData[
  FormBox["\[Omega]", TraditionalForm]],ExpressionUUID->
  "0b62a199-6a9b-4e2f-a0fc-27120c28bbaf"],
 " is the index of the lex-minimal non-basis monomial of degree ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],ExpressionUUID->
  "a19a81ca-12b9-4a40-9f2c-a20184792d85"],
 ".  In each case we find the key monomial to which ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "j"], TraditionalForm]],ExpressionUUID->
  "3253104b-30b2-47aa-8614-c739dc79c8f9"],
 " is associated, compute the associated initial target ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Tau]", "'"}], 
    RowBox[{"(", 
     SubscriptBox["m", "j"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "b2bfc612-f588-49f5-b6bc-8db37ad8ebaf"],
 ", and reduce this to compute the \[OpenCurlyDoubleQuote]final\
\[CloseCurlyDoubleQuote] target ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Tau]", "(", 
    SubscriptBox["m", "j"], ")"}], TraditionalForm]],ExpressionUUID->
  "36a0fd91-c68f-4c09-81a6-ca12f41b9784"],
 ".  We then update the modified basis in the ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "f6cc7ebc-b5f4-4696-832b-d3a7cc8dffea"],
 "-th position with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "j"], "+", 
    RowBox[{"Y", "(", 
     SubscriptBox["m", "j"], ")"}], "+", 
    RowBox[{"\[Tau]", "(", 
     SubscriptBox["m", "j"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "27fad4c0-b852-423b-a95e-7459fea4519d"],
 " , and continue with the immediate predecessor in the list of ideal \
generators."
}], "Text",
 CellChangeTimes->{{3.853939305352442*^9, 3.8539393437261934`*^9}, {
   3.8539401268962283`*^9, 3.853940253583291*^9}, 3.8539408519078608`*^9, {
   3.8539410124978995`*^9, 3.853941175752465*^9}, {3.8539414116789446`*^9, 
   3.8539415219331627`*^9}, {3.8539428885967875`*^9, 3.853942988676052*^9}, {
   3.854022430949646*^9, 3.8540226416853685`*^9}, {3.854445405408484*^9, 
   3.8544454067104607`*^9}, {3.866129365810482*^9, 3.8661295169528546`*^9}, {
   3.8661295537442083`*^9, 3.8661296091662855`*^9}, {3.8661296715427847`*^9, 
   3.866129730934063*^9}, 3.8661304279814963`*^9, {3.8661966004705725`*^9, 
   3.8661969184117217`*^9}, {3.8661969527142706`*^9, 3.86619702788234*^9}, {
   3.866197104656538*^9, 3.866197123345463*^9}, {3.866197180675665*^9, 
   3.866197244063781*^9}, {3.868199582415186*^9, 
   3.8681995834061804`*^9}},ExpressionUUID->"41f804b8-2434-49ab-86fe-\
b9bb3f7888b3"],

Cell[TextData[{
 "Note that we will be modifying the fullBasis (with one generator for every ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "j"], "\[Element]"}], TraditionalForm]],ExpressionUUID->
  "12bbf71d-7eba-4235-b2c0-64357b3b9684"],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", "N"}], TraditionalForm]],
  FontFamily->"Monotype Corsiva",
  FontWeight->"Normal",
  FontSlant->"Italic",ExpressionUUID->"47177cd3-12c4-4dfa-bcd9-82a3467d5b9b"],
 "). "
}], "Text",
 CellChangeTimes->{{3.854447252528323*^9, 3.854447398176206*^9}, {
   3.8661302417350855`*^9, 3.8661303168693933`*^9}, 
   3.8661972804533396`*^9},ExpressionUUID->"300b99d7-9011-41e3-b086-\
ca73216ccef2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"makeGenericModification", "[", 
     RowBox[{
     "fullBasisToModify_", ",", "keyMonLst_", ",", "basis_", ",", "r_", ",", 
      "s_", ",", "varList_", ",", "LM_", ",", "TM_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "keyMonSeeds", ",", "keyMonSeedLsts", ",", "nonBasisMonLst", ",", 
        "numNonBasisMons", ",", "n", ",", "\[Omega]", ",", "curj", ",", 
        "curNonBasisMon", ",", "curDeg", ",", "curMinVar", ",", 
        "curMinVarDeg", ",", "curMinVarIndex", ",", "i", ",", "a", ",", "w", 
        ",", "k", ",", "leadVar", ",", "curKeyMon", ",", "curSeed", ",", " ", 
        "curSeedMonLst", ",", "curInitTar", ",", "curInitTarMon", ",", 
        "curInitTarMonLst", ",", "curInitDeg", ",", "curCoeff", ",", "jj", 
        ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "varList", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nonBasisMonLst", "=", 
         RowBox[{"makeNonBasisMonLst", "[", 
          RowBox[{"n", ",", "s", ",", "basis", ",", "varList"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"numNonBasisMons", "=", 
         RowBox[{"Length", "[", "nonBasisMonLst", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"keyMonSeeds", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"keyMonSeedLsts", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"keyMonSeeds", ",", "keyMonSeedLsts"}], "}"}], "=", 
         RowBox[{"makeTargetSeedsAndLists", "[", 
          RowBox[{
          "keyMonLst", ",", "basis", ",", "varList", ",", "LM", ",", "TM"}], 
          "]"}]}], ";", "\[IndentingNewLine]", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<keyMonSeeds = \>\"", ",", "keyMonSeeds", ",", 
            "\"\< keyMonSeedLsts = \>\"", ",", " ", "keyMonSeedLsts"}], "]"}],
           ";"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"\[Omega]", "=", 
         RowBox[{"findLastDegSIndex", "[", 
          RowBox[{"nonBasisMonLst", ",", " ", "s", ",", "varList"}], "]"}]}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"result", "=", "fullBasisToModify"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"curj", "=", "\[Omega]"}], ",", " ", 
          RowBox[{"curj", ">=", "1"}], ",", 
          RowBox[{"curj", "--"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"curNonBasisMon", "=", 
             RowBox[{"nonBasisMonLst", "[", 
              RowBox[{"[", "curj", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"curMinVar", ",", "curMinVarDeg"}], "}"}], "=", 
             RowBox[{"findMinVarInMon", "[", 
              RowBox[{"curNonBasisMon", ",", "varList"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"curMinVarIndex", "=", 
             RowBox[{"indexOfVar", "[", "curMinVar", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"curKeyMon", "=", 
             RowBox[{"keyMonLst", "[", 
              RowBox[{"[", "curMinVarIndex", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"curSeed", "=", 
             RowBox[{"keyMonSeeds", "[", 
              RowBox[{"[", "curMinVarIndex", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"curSeedMonLst", " ", "=", " ", 
             RowBox[{"keyMonSeedLsts", "[", 
              RowBox[{"[", "curMinVarIndex", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"leadVar", ",", "a"}], "}"}], "=", 
             RowBox[{"findMinVarInMon", "[", 
              RowBox[{"curKeyMon", ",", "varList"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{"result", "[", 
               RowBox[{"[", "curj", "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{"result", "[", 
                RowBox[{"[", "curj", "]"}], "]"}], "+"}]}], " ", 
             RowBox[{"(*", " ", 
              RowBox[{"onechange", " ", "here"}], " ", "*)"}], "*)"}], 
            RowBox[{"curInitTar", "=", 
             RowBox[{"Expand", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"curNonBasisMon", "/", 
                 SuperscriptBox["leadVar", "a"]}], ")"}], "*", "curSeed"}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"curInitTarMonLst", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"curNonBasisMon", "/", 
                SuperscriptBox["leadVar", "a"]}], ")"}], "*", 
              "curSeedMonLst"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{"pt", "=", " ", 
               RowBox[{"Expand", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"curNonBasisMon", "/", 
                   SuperscriptBox[
                    SubscriptBox["x", "i"], "e"]}], ")"}], "*", 
                 RowBox[{"initTars", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}], " ", 
             "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", "1"}], ",", 
              RowBox[{"k", "<=", 
               RowBox[{"Length", "[", "curInitTarMonLst", "]"}]}], ",", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"curInitTarMon", "=", 
                 RowBox[{"curInitTarMonLst", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"curInitDeg", "=", 
                 RowBox[{"degOfMon", "[", 
                  RowBox[{"curInitTarMon", ",", "varList"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"curInitDeg", ">=", 
                   RowBox[{"s", "+", "1"}]}], " ", ",", " ", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{
                    "curInitTarMon", " ", "is", " ", "congruent", " ", "to", 
                    " ", "0"}], ",", " ", 
                    RowBox[{
                    "so", " ", "delete", " ", "term", " ", "from", " ", 
                    RowBox[{"curInitTar", "."}]}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"(", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"curCoeff", "=", 
                    RowBox[{"coeffOfTerm", "[", 
                    RowBox[{
                    "curInitTar", ",", "curInitTarMon", ",", "varList"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"curInitTar", "=", 
                    RowBox[{"curInitTar", "-", 
                    RowBox[{"(", 
                    RowBox[{"curCoeff", "*", 
                    RowBox[{"(", "curInitTarMon", ")"}]}], ")"}]}]}], ";"}], 
                   "\[IndentingNewLine]", ")"}], ",", "\[IndentingNewLine]", 
                  RowBox[{"(", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Not", "[", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"basis", ",", "curInitTarMon"}], "]"}], "]"}], 
                    ",", " ", 
                    RowBox[{"(*", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Replace", " ", "non"}], "-", 
                    RowBox[{"Basis", " ", 
                    RowBox[{"mon", "'"}], "s", " ", "of", " ", "deg"}]}], " ",
                     "<=", 
                    RowBox[{
                    "s", " ", "with", " ", "their", " ", "\"\<residues\>\"", 
                    " ", "in"}], " ", "<", "basis", ">", "."}], " ", "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"(", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"curCoeff", "=", 
                    RowBox[{"coeffOfTerm", "[", 
                    RowBox[{
                    "curInitTar", ",", "curInitTarMon", ",", "varList"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"jj", "=", 
                    RowBox[{"indexOf", "[", 
                    RowBox[{"curInitTarMon", ",", "nonBasisMonLst"}], "]"}]}],
                     ";", " ", "\[IndentingNewLine]", 
                    RowBox[{"curInitTar", "=", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"curInitTar", "-", 
                    RowBox[{"curCoeff", "*", 
                    RowBox[{"result", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}]}], ";"}], " ", 
                    "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
                   "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
               "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"result", "[", 
              RowBox[{"[", "curj", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"result", "[", 
               RowBox[{"[", "curj", "]"}], "]"}], "+", "curInitTar"}]}], 
            ";"}], "  ", 
           RowBox[{"(*", " ", 
            RowBox[{
            "curInitTar", " ", "having", " ", "been", " ", "reduced", " ", 
             "at", " ", "this", " ", 
             RowBox[{"point", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
           ")"}]}], "]"}], ";", "\[IndentingNewLine]", "result"}], 
       "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.856601329241187*^9, 3.8566013667462635`*^9}, {
   3.856601404291341*^9, 3.856601431243267*^9}, {3.856601500194137*^9, 
   3.8566016033784904`*^9}, {3.8566016550528307`*^9, 
   3.8566016926965113`*^9}, {3.8566018510831747`*^9, 
   3.8566018772178135`*^9}, {3.856601919353826*^9, 3.8566019841690493`*^9}, {
   3.8566020194744673`*^9, 3.8566020225345306`*^9}, {3.856602139785964*^9, 
   3.8566022209090524`*^9}, {3.8566022968486385`*^9, 
   3.8566023090144835`*^9}, {3.85660234417201*^9, 3.8566023652628336`*^9}, {
   3.8566041778407097`*^9, 3.8566041860284147`*^9}, {3.856604234446949*^9, 
   3.8566044009906015`*^9}, {3.8566044593163815`*^9, 3.856604471811706*^9}, {
   3.8566045075058966`*^9, 3.856604510249864*^9}, {3.856604563265106*^9, 
   3.856604563465227*^9}, 3.856604623799105*^9, {3.8566047627857466`*^9, 
   3.856604805405373*^9}, {3.8566054730327406`*^9, 3.8566055456223183`*^9}, {
   3.8566059183299522`*^9, 3.8566059184930305`*^9}, {3.856606625481003*^9, 
   3.856606633958914*^9}, {3.8583485330008793`*^9, 3.8583485336323714`*^9}, {
   3.8661303692901506`*^9, 3.866130370102512*^9}, {3.8661320478992147`*^9, 
   3.866132090427479*^9}, {3.866132143929651*^9, 3.8661321510006137`*^9}, {
   3.8661321846584578`*^9, 3.8661322127436123`*^9}, {3.8661322454478235`*^9, 
   3.8661322672735167`*^9}, {3.866193958991818*^9, 3.8661939610808463`*^9}, {
   3.866194019005788*^9, 3.8661940205100756`*^9}, {3.8661940513924017`*^9, 
   3.8661940734384274`*^9}, 3.866194116997158*^9, {3.866194154869534*^9, 
   3.8661942200375566`*^9}, {3.866194281061678*^9, 3.86619433226896*^9}, {
   3.8661965661001825`*^9, 3.8661965689192142`*^9}, {3.866197330269995*^9, 
   3.8661973305045033`*^9}, {3.8661973902612753`*^9, 3.866197514897523*^9}, {
   3.8661976332370653`*^9, 3.8661977307860985`*^9}, {3.8661977781528873`*^9, 
   3.866197822320534*^9}, 3.8662033314199114`*^9, {3.866205421585101*^9, 
   3.8662054878726125`*^9}, {3.866205591666381*^9, 3.866205607902519*^9}, {
   3.866208148047332*^9, 3.8662081817988777`*^9}, {3.8662082154941525`*^9, 
   3.866208216638172*^9}, {3.866208266356715*^9, 3.866208277980443*^9}, {
   3.866208312436222*^9, 3.8662083131073704`*^9}, {3.866208374908227*^9, 
   3.8662084191544867`*^9}, {3.866208452611476*^9, 3.8662084538733625`*^9}, {
   3.8662084998737574`*^9, 3.866208519048522*^9}, {3.8662088471665096`*^9, 
   3.8662088914118433`*^9}, {3.866208962138497*^9, 3.86620897798028*^9}, {
   3.8662095894066114`*^9, 3.8662096479238615`*^9}, {3.8662099420902567`*^9, 
   3.8662099601048765`*^9}, {3.8662102638937063`*^9, 
   3.8662102829641714`*^9}, {3.8682785825420337`*^9, 3.868278593354203*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"af78faff-6afe-4706-ac99-2a15843589dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The next function computes the number of parameters in a full modification of \
a given distinguished ideal. \
\>", "Subsubsection",
 CellChangeTimes->{{3.8546277996356783`*^9, 3.8546279023558884`*^9}, {
  3.8546279326833305`*^9, 3.8546279438531275`*^9}, {3.8546280993223734`*^9, 
  3.854628114449257*^9}},ExpressionUUID->"ab0c0c9d-2cff-4aac-99fd-\
564bbc257a19"],

Cell["\<\
The output of this function represents the number of additional tangent \
directions at the point on Hilb corresponding to the given distinguished \
ideal that are accounted for by the generic modification.\
\>", "Text",
 CellChangeTimes->{{3.8546281189372234`*^9, 
  3.854628199360606*^9}},ExpressionUUID->"b18be938-7567-4b98-bb91-\
2ea3cce7666f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"countOfGMParameters", "[", 
    RowBox[{
    "keyMonLst_", ",", "basis_", ",", "varList_", ",", "LM_", ",", "TM_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "result", ",", "keyMonLstLen", ",", " ", "km", ",", "curKeyMon", ",", 
       "curCount", ",", "curMinVar", ",", "e", ",", "i", ",", "w", ",", "n", 
       ",", "k", ",", "curBasisMon", ",", "curBasisMonOK", ",", "numBasis", 
       ",", "mPrime"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"keyMonLstLen", "=", 
        RowBox[{"Length", "[", "keyMonLst", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numBasis", "=", 
        RowBox[{"Length", "[", "basis", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"km", "=", "1"}], ",", 
         RowBox[{"km", "<=", "keyMonLstLen"}], ",", 
         RowBox[{"km", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"curKeyMon", "=", 
            RowBox[{"keyMonLst", "[", 
             RowBox[{"[", "km", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"curCount", "=", "0"}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"Extract", " ", "i"}], ",", " ", "e", ",", " ", 
             RowBox[{"and", " ", "w", " ", "from", " ", 
              RowBox[{"keyMon", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"curMinVar", ",", "e"}], "}"}], "=", 
            RowBox[{"findMinVarInMon", "[", 
             RowBox[{"curKeyMon", ",", "varList"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"i", "=", 
            RowBox[{"indexOfVar", "[", "curMinVar", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"w", "=", 
            RowBox[{
             RowBox[{"degOfMon", "[", 
              RowBox[{"curKeyMon", ",", "varList"}], "]"}], "-", "e"}]}], ";",
            " ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{
             "Because", " ", "curKeyMon", " ", "has", " ", "the", " ", "form",
               " ", 
              SuperscriptBox[
               SubscriptBox["x", "i"], "e"], 
              SuperscriptBox[
               SubscriptBox["x", "n"], "w"]}], ",", " ", 
             RowBox[{
              RowBox[{"so", " ", "w"}], " ", "=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"e", "+", "w"}], ")"}], "-", " ", 
               RowBox[{"e", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"n", "=", 
            RowBox[{"Length", "[", "varList", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"mPrime", "=", 
            RowBox[{"curKeyMon", "/", 
             RowBox[{"(", 
              SuperscriptBox[
               SubscriptBox["x", "i"], "e"], ")"}]}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", "1"}], ",", 
             RowBox[{"k", "<=", "numBasis"}], ",", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"curBasisMon", "=", 
                RowBox[{"basis", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"curBasisMonOK", "=", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"degOfMon", "[", 
                   RowBox[{"curBasisMon", ",", "varList"}], "]"}], ">=", 
                  RowBox[{"e", "+", "w"}]}], ")"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"curBasisMonOK", ",", "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"curBasisMonOK", "=", 
                    RowBox[{"monomDivides", "[", 
                    RowBox[{"mPrime", ",", "curBasisMon", ",", "varList"}], 
                    "]"}]}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], 
               ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"curBasisMonOK", ",", "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"LM", ",", "curKeyMon"}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(", " ", 
                    RowBox[{"(*", " ", 
                    RowBox[{"targets", " ", 
                    RowBox[{"can", "'"}], "t", " ", "be", " ", "in", " ", 
                    "TM"}], " ", "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"curBasisMonOK", "=", 
                    RowBox[{"Not", "[", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"TM", ",", "curBasisMon"}], "]"}], "]"}]}], ";"}],
                     "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
                  "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"curBasisMonOK", ",", "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"curCount", "=", 
                    RowBox[{"curCount", "+", "1"}]}], ";"}], 
                  "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
              "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"result", "=", 
            RowBox[{"result", "+", "curCount"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQndrWdEB+xxvHaWJMx0F0KOehsyBaxeHNXRBdGVT1
CERvafv5GESLBT97DqLnZm/8CqKPyZ78C6JPBScxKwBpQTEhDhA9STwWTIc9
uckLor/tEBEG0V0nfCRAtMCxNTIg2s3+lA6IPqS31QCsPt1vvhKQ3vD2z0oQ
vVRq1joQncfntAVE7667sB9E7/r86giI1tro/RVEu533+AaipdbZiygD6aBF
/xVB9GX32wYgeoPdfVMQPalI1xFEb6m54ASiI7py/EB0L9v5EBB9RPJ7FIjW
Cc1IANHqz6ekgWgFiZdguk3xDLv5/jeODpfLBUE0AJnjoE4=
  "],
 CellLabel->
  "In[341]:=",ExpressionUUID->"6d9928bf-9ed5-40be-b216-a897908dad7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The following function extracts the border basis sitting inside the full \
modified basis produced by makeGenericModification.\
\>", "Subsubsection",
 CellChangeTimes->{{3.8544505470949106`*^9, 
  3.8544506149844065`*^9}},ExpressionUUID->"fa4c8f7d-7a4c-43a6-bd06-\
2a8441302e27"],

Cell["\<\
To do this, we run through the border basis in order, locate the position of \
each border basis element within the nonBasisMonLst, and append the \
corresponding element of the fullGMBasis to the \[OpenCurlyDoubleQuote]result\
\[CloseCurlyDoubleQuote] list that will be equal to the border basis when the \
routine terminates.  \
\>", "Text",
 CellChangeTimes->{{3.854450619630907*^9, 3.8544507368625393`*^9}, {
  3.8544552516519766`*^9, 3.8544552678901978`*^9}, {3.868199691386342*^9, 
  3.8681997544100604`*^9}},ExpressionUUID->"1fdfddd1-be7e-4ed8-bd4b-\
734e5f0c869f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"extractBorderBasis", "[", 
    RowBox[{"fullBasis_", ",", "nonBasisMonLst_", ",", "bdry_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "k", ",", "curBdryMon", ",", "bdryLen", ",", "result", ",", 
       "curIndex"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bdryLen", "=", 
        RowBox[{"Length", "[", "bdry", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", "bdryLen"}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"curBdryMon", "=", 
            RowBox[{"bdry", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"curIndex", "=", 
            RowBox[{"indexOf", "[", 
             RowBox[{"curBdryMon", ",", "nonBasisMonLst"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"result", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"result", ",", 
              RowBox[{"fullBasis", "[", 
               RowBox[{"[", "curIndex", "]"}], "]"}]}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.854456042682754*^9, 3.854456229926503*^9}, {
  3.854456336135762*^9, 3.8544563403334613`*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"db520588-50da-4c5f-940b-bd62cc4689af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Next we write a function to reduce any generic polynomial in ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "1"], ",", "...", ",", 
    SubscriptBox["x", "n"]}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"e7e2ccf3-e023-4b00-962f-1528a22b4275"],
 StyleBox[" to its residue modulo GM.",
  FontSize->16]
}], "Subsubsection",
 CellChangeTimes->{{3.8540254949612637`*^9, 
  3.85402557102351*^9}},ExpressionUUID->"71df6d4d-64ab-44e7-bc32-\
48a09fc8dc74"],

Cell["\<\
One may want to verify, for example, that S-polynomials of the generic \
modification reduce to 0, and in large examples this could be very tedious \
unless we automate this reduction process.  A simple approach is to run \
through the non-basis monomials, find the coefficient of that monomial in the \
given polynomial, and reduce the polynomial by the basis element with leading \
term the given non-basis monomial.  The fullGMBasis is in the same order as \
the nonBasisMonLst.\
\>", "Text",
 CellChangeTimes->{{3.8540255789840393`*^9, 3.854025614550496*^9}, {
  3.854025864276976*^9, 3.854025864517338*^9}, {3.8540259486835613`*^9, 
  3.854025952548686*^9}, {3.8540260208761806`*^9, 3.8540260252062273`*^9}, {
  3.854026055755922*^9, 3.854026144179268*^9}, {3.8540263459207716`*^9, 
  3.85402636268165*^9}, {3.8681998222023797`*^9, 
  3.8681998562020593`*^9}},ExpressionUUID->"345d7e69-caf4-4d4a-be0c-\
4d03091b10d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"reducePolyModFullGMBasis", "[", 
    RowBox[{
    "poly_", ",", "fullGMBasis_", ",", "nonBasisMonLst_", ",", "varList_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "result", ",", "curj", ",", "curNonBasisMon", ",", "curCoeff", ",", 
       "numNonBasisMons"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", "poly"}], ";", "\[IndentingNewLine]", 
       RowBox[{"numNonBasisMons", "=", 
        RowBox[{"Length", "[", "nonBasisMonLst", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"curj", "=", "numNonBasisMons"}], ",", " ", 
         RowBox[{"curj", ">=", "1"}], ",", 
         RowBox[{"curj", "--"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"curNonBasisMon", "=", 
            RowBox[{"nonBasisMonLst", "[", 
             RowBox[{"[", "curj", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"curCoeff", "=", 
            RowBox[{"coeffOfTerm", "[", 
             RowBox[{"result", ",", "curNonBasisMon", ",", "varList"}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"result", "=", 
            RowBox[{"Expand", "[", 
             RowBox[{"result", "-", 
              RowBox[{"curCoeff", "*", 
               RowBox[{"fullGMBasis", "[", 
                RowBox[{"[", "curj", "]"}], "]"}]}]}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Expand", "[", "result", "]"}]}], "\[IndentingNewLine]", 
      ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8540261479534245`*^9, 3.8540263387303276`*^9}, {
   3.8540263703545923`*^9, 3.8540265730905724`*^9}, 3.8540269164159374`*^9, {
   3.854026970912396*^9, 3.854026975399299*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"6f1f26dd-431c-48ac-98f0-f7299962b03d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Functions for generating the generic distinguished O-border basis and the \
generic distinguished \[OpenCurlyDoubleQuote]full\[CloseCurlyDoubleQuote] \
basis -- with a generator for every non-basis monomial ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b6609137-f2d2-4e35-8ad8-6dd15b6b49dc"],
 " of degrees ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"r", "..."}], "s"}], "+", "1"}], TraditionalForm]],
  ExpressionUUID->"cf3546af-3e70-4671-9f64-09b404b4a681"],
 " (i.e., ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "\[Element]", 
    StyleBox["N",
     FontFamily->"Monotype Corsiva",
     FontWeight->"Normal"], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "640bd237-d9ad-4661-8a7b-65c976a80528"],
 ")."
}], "Section",
 CellChangeTimes->{{3.8566203536029196`*^9, 3.856620432874503*^9}, {
  3.868199911992615*^9, 3.8681999283149395`*^9}, {3.868199972360368*^9, 
  3.8681999782882023`*^9}, {3.8682000308427224`*^9, 
  3.8682000569205017`*^9}},ExpressionUUID->"117904d1-e7c8-4d0c-a8cc-\
c52a672cffd6"],

Cell["\<\
We first need a function that will generate a list of the indices in listB \
occupied by the elements of listA.  It is assumed that every element of listA \
appears exactly once in listB (as is the case with LM in bdry and TM in \
basis).\
\>", "Text",
 CellChangeTimes->{{3.8565187532367225`*^9, 
  3.856518840716728*^9}},ExpressionUUID->"abad67af-0187-4792-8e3d-\
eaf72722f36d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"findIndices", "[", 
    RowBox[{"listA_", ",", "listB_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", ",", "i", ",", "j", ",", "listALen"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"listALen", "=", 
        RowBox[{"Length", "[", "listA", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", "listALen"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"result", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"result", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"listB", ",", 
                  RowBox[{"listA", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8565187939545236`*^9, 3.8565188056140237`*^9}, {
  3.856518847157857*^9, 3.8565190457752934`*^9}, {3.8565190991895437`*^9, 
  3.856519107300476*^9}},
 CellLabel->
  "In[344]:=",ExpressionUUID->"fe1ebccb-a15c-4d64-b75d-df86bb66ba32"],

Cell[TextData[{
 "The next function adds the terms ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]], 
    SubscriptBox["t", "i"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8f176f4f-c995-4efe-8bea-a66af820f9a2"],
 " (for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["t", "i"], "\[Element]", "TM"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4adfeb45-1657-4667-996a-83269cd170c0"],
 ") to the boundary monomials ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "j"], "\[Element]", "LM"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9c52cf80-9ac7-439c-936c-11f35eb722f9"],
 " to produce the generic ",
 Cell[BoxData[
  FormBox["O", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1aca1bd7-8b5d-4ada-8410-cba3d60ca0c6"],
 "-border basis."
}], "Text",
 CellChangeTimes->{{3.8566070153061514`*^9, 3.8566070661791024`*^9}, {
  3.856789205421444*^9, 3.8567894030267763`*^9}, {3.8567896559527197`*^9, 
  3.856789716359781*^9}, {3.856789756152052*^9, 3.8567897779357624`*^9}, {
  3.868200116399042*^9, 
  3.8682002391988745`*^9}},ExpressionUUID->"07b517ac-8598-4929-a14b-\
2a6b49ca863f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeGenericDistinguishedIdealBorderBasis", "[", 
    RowBox[{"basis_", ",", "bdry_", ",", "LM_", ",", "TM_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "LMIndices", ",", "TMIndices", ",", "LMLen", ",", "TMLen", ",", "i", 
       ",", "j", ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", "bdry"}], ";", "\[IndentingNewLine]", 
       RowBox[{"LMIndices", "=", 
        RowBox[{"findIndices", "[", 
         RowBox[{"LM", ",", "bdry"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"TMIndices", "=", 
        RowBox[{"findIndices", "[", 
         RowBox[{"TM", ",", "basis"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"LMLen", "=", 
        RowBox[{"Length", "[", "LM", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"TMLen", "=", 
        RowBox[{"Length", "[", "TM", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "<=", "LMLen"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"result", "[", 
             RowBox[{"[", 
              RowBox[{"LMIndices", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"result", "[", 
              RowBox[{"[", 
               RowBox[{"LMIndices", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "-", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"i", "=", "1"}], "TMLen"], 
              RowBox[{
               SubscriptBox["CC", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "j"}], "}"}]], 
               RowBox[{"basis", "[", 
                RowBox[{"[", 
                 RowBox[{"TMIndices", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}]}]}]}], ";"}],
           "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856518432823394*^9, 3.85651847545681*^9}, {
  3.8565185178954525`*^9, 3.856518531472248*^9}, {3.856518586400179*^9, 
  3.856518615207632*^9}, {3.8565186504697075`*^9, 3.856518686127034*^9}, {
  3.856519171851123*^9, 3.856519499482182*^9}, {3.856519570746747*^9, 
  3.856519572225273*^9}, {3.856519602746292*^9, 3.8565196154073696`*^9}, {
  3.8565196614500737`*^9, 3.856519671232714*^9}, {3.856616413591409*^9, 
  3.856616415924158*^9}, {3.8567880383592625`*^9, 3.856788038987912*^9}, {
  3.856788069913556*^9, 3.856788101712761*^9}, {3.8614431690635056`*^9, 
  3.8614431700392494`*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"5ce05174-9efc-4075-9fc0-3c6ecb5ee537"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"makeFullGenericDistinguishedIdealBasis", "[", 
     RowBox[{
     "basis_", ",", "nonBasisMons_", ",", "bdry_", ",", "LM_", ",", "TM_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "LMIndicesInNonBasisMons", ",", "LMIndicesInBdry", ",", "TMIndices", 
        ",", "LMLen", ",", "TMLen", ",", "i", ",", "j", ",", "jj", ",", "k", 
        ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"result", "=", "nonBasisMons"}], ";", "\[IndentingNewLine]", 
        RowBox[{"LMIndicesInNonBasisMons", "=", 
         RowBox[{"findIndices", "[", 
          RowBox[{"LM", ",", "nonBasisMons"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"LMIndicesInBdry", "=", 
         RowBox[{"findIndices", "[", 
          RowBox[{"LM", ",", "bdry"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"TMIndices", "=", 
         RowBox[{"findIndices", "[", 
          RowBox[{"TM", ",", "basis"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"LMLen", "=", 
         RowBox[{"Length", "[", "LM", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"TMLen", "=", 
         RowBox[{"Length", "[", "TM", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<LMIndicesInNonBasisMons = \>\"", ",", " ", 
            "LMIndicesInNonBasisMons", ",", " ", "\"\< TMIndices = \>\"", ",",
             "TMIndices"}], "]"}], ";"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "<=", "LMLen"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{
              "\"\<k = \>\"", ",", " ", "k", ",", " ", "\"\< LM[[k]] = \>\"", 
               ",", 
               RowBox[{"LM", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], ";"}], " ", 
            "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"jj", "=", 
             RowBox[{"LMIndicesInNonBasisMons", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"j", "=", 
             RowBox[{"LMIndicesInBdry", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"result", "[", 
              RowBox[{"[", "jj", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"result", "[", 
               RowBox[{"[", "jj", "]"}], "]"}], "-", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"i", "=", "1"}], "TMLen"], 
               RowBox[{
                SubscriptBox["CC", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"TMIndices", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "j"}], "}"}]], 
                RowBox[{"basis", "[", 
                 RowBox[{"[", 
                  RowBox[{"TMIndices", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}]}]}]}], 
            ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";", " ", 
        "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0EsowwEAx/G/JYzLlEceTaR5Z9aGZKv/UhglLtvEEkbIJsKBTVxES9QO
DvNHVptHLBdtJoQ10kjSxMGU1/zJwcFi5f/b4dvn/k1v1TaoWQRBpDFBiTLZ
bN+lST6lWYUGi3MTWlO1Nljhqd2BtPnZAb2RdftwjXN8BDvKRwgHI1ujzYGN
T3IB7BNNhlzyyYthPvujBIZ1boqhuv9FAqnt5aE3xgxl0zDULwf1cDD6cAKy
or8M0O5ft8BSm84Fex7lZzCvasAHi+zuTzgTS//C2Yu/cD/j+FhiDBRKX+Kg
xr81/844yjs0QbXiegkW9mZuQGMzxwk3ykwH0MNluyDXJHXD8u6yW3jafnkH
j/fGHuCBMv4ZnvOT/DBhZ5GGKur+B8bzgtk0ozkQK4Zdn9MS+F0aNfiBj03e
YTj15tLB64K/cRg2J5CJnTQ5WV0ZMldE1UPOzUpIg/JVxj2hyff9iBq4oBA2
Q2cgQgWNqhRL1hVNthlbrPAfPjsgqA==
  "],
 CellLabel->
  "In[346]:=",ExpressionUUID->"d9f66c42-855c-41f0-9c63-504a1a1110ea"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.867145552167353*^9},
 CellLabel->
  "In[347]:=",ExpressionUUID->"fbd02cc2-db37-486c-b472-30da9f870987"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1302.75, 656.25},
WindowMargins->{{Automatic, 21}, {22.5, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c544eb25-6329-468d-bb9c-25c1aa78bac3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 243, 4, 238, "Title",ExpressionUUID->"52c526da-1dc6-442e-a9af-83f286dff659"],
Cell[CellGroupData[{
Cell[848, 30, 309, 5, 100, "Section",ExpressionUUID->"0bc551cf-e042-43ec-a71b-1e2f0b036d6c"],
Cell[1160, 37, 683, 13, 121, "Text",ExpressionUUID->"77b881df-d2db-498e-ba96-c77120bb13d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1880, 55, 196, 3, 100, "Section",ExpressionUUID->"14294280-9e7e-48b2-a849-2ea70c615df7"],
Cell[CellGroupData[{
Cell[2101, 62, 1099, 26, 126, "Subsubsection",ExpressionUUID->"053e76e7-9c22-4df4-98d8-84c0bdf22ab3"],
Cell[3203, 90, 4151, 100, 647, "Input",ExpressionUUID->"19e00e05-e3d5-4bef-9eae-eb15ba476aba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7391, 195, 421, 11, 61, "Subsubsection",ExpressionUUID->"1e53eb7f-708f-40c5-b318-3994c515517a"],
Cell[7815, 208, 374, 10, 43, "Input",ExpressionUUID->"8a69afe0-d0d2-4f37-b236-e485df942c0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8226, 223, 280, 8, 67, "Subsubsection",ExpressionUUID->"ceb5d475-dc17-4996-953d-bba83d5d1133"],
Cell[8509, 233, 2065, 46, 81, "Text",ExpressionUUID->"ed6d721f-b448-4b80-8a10-000a71ac01d0"],
Cell[10577, 281, 154, 3, 42, "Input",ExpressionUUID->"d712c810-dcc6-4322-96ae-008bbaf5613e"],
Cell[10734, 286, 6596, 132, 785, "Input",ExpressionUUID->"664cd389-fc9c-4777-9652-e7176a5486cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17367, 423, 1180, 26, 126, "Subsubsection",ExpressionUUID->"d3f38054-4c6e-4809-8048-35d5bbbeb146"],
Cell[18550, 451, 1206, 29, 121, "Text",ExpressionUUID->"16383189-67a3-4c2a-a99c-9a98239804a9"],
Cell[19759, 482, 11274, 224, 1488, "Input",ExpressionUUID->"074876d4-0045-4c90-abb0-4ca226860e58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31070, 711, 973, 23, 126, "Subsubsection",ExpressionUUID->"aa85def0-a852-441c-931f-25ed5050add7"],
Cell[32046, 736, 3024, 67, 471, "Input",ExpressionUUID->"97520e70-ccc1-4abc-93b4-9c07b8ad4e96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35107, 808, 920, 22, 93, "Subsubsection",ExpressionUUID->"6d2d2b1b-766f-4436-a21f-bc0c31207d19"],
Cell[36030, 832, 1611, 39, 252, "Input",ExpressionUUID->"78cde8cf-0be9-4805-b90b-269f29f54c34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37678, 876, 1215, 33, 106, "Subsubsection",ExpressionUUID->"cf70f8af-c262-4c19-8a42-b3f2ab3ade6b"],
Cell[38896, 911, 2300, 53, 471, "Input",ExpressionUUID->"24ecad60-8a08-4454-96a0-e13a686be661"],
Cell[41199, 966, 152, 3, 42, "Input",ExpressionUUID->"a53a4585-2569-426f-abe3-bb44d58914ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41388, 974, 739, 11, 93, "Subsubsection",ExpressionUUID->"14986963-ff38-407d-87c2-0d93b3adfbcf"],
Cell[42130, 987, 2419, 49, 214, "Input",ExpressionUUID->"74e1ed45-9be4-410a-a21e-2f0528b3fed6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44586, 1041, 849, 12, 61, "Subsubsection",ExpressionUUID->"057eec20-1760-4a73-abbd-8eb23213bb78"],
Cell[45438, 1055, 4913, 131, 341, "Text",ExpressionUUID->"41f804b8-2434-49ab-86fe-b9bb3f7888b3"],
Cell[50354, 1188, 684, 18, 54, "Text",ExpressionUUID->"300b99d7-9011-41e3-b086-ca73216ccef2"],
Cell[51041, 1208, 13125, 261, 1588, "Input",ExpressionUUID->"af78faff-6afe-4706-ac99-2a15843589dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64203, 1474, 373, 7, 105, "Subsubsection",ExpressionUUID->"ab0c0c9d-2cff-4aac-99fd-564bbc257a19"],
Cell[64579, 1483, 358, 7, 87, "Text",ExpressionUUID->"b18be938-7567-4b98-bb91-2ea3cce7666f"],
Cell[64940, 1492, 6849, 148, 1383, "Input",ExpressionUUID->"6d9928bf-9ed5-40be-b216-a897908dad7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71826, 1645, 289, 6, 105, "Subsubsection",ExpressionUUID->"fa4c8f7d-7a4c-43a6-bd06-2a8441302e27"],
Cell[72118, 1653, 582, 10, 121, "Text",ExpressionUUID->"1fdfddd1-be7e-4ed8-bd4b-734e5f0c869f"],
Cell[72703, 1665, 1804, 42, 385, "Input",ExpressionUUID->"db520588-50da-4c5f-940b-bd62cc4689af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74544, 1712, 516, 14, 61, "Subsubsection",ExpressionUUID->"71df6d4d-64ab-44e7-bc32-48a09fc8dc74"],
Cell[75063, 1728, 932, 15, 156, "Text",ExpressionUUID->"345d7e69-caf4-4d4a-be0c-4d03091b10d2"],
Cell[75998, 1745, 2068, 46, 414, "Input",ExpressionUUID->"6f1f26dd-431c-48ac-98f0-f7299962b03d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78115, 1797, 1128, 30, 214, "Section",ExpressionUUID->"117904d1-e7c8-4d0c-a8cc-c52a672cffd6"],
Cell[79246, 1829, 390, 8, 87, "Text",ExpressionUUID->"abad67af-0187-4792-8e3d-eaf72722f36d"],
Cell[79639, 1839, 1672, 40, 300, "Input",ExpressionUUID->"fe1ebccb-a15c-4d64-b75d-df86bb66ba32"],
Cell[81314, 1881, 1279, 37, 88, "Text",ExpressionUUID->"07b517ac-8598-4929-a14b-2a6b49ca863f"],
Cell[82596, 1920, 2989, 65, 685, "Input",ExpressionUUID->"5ce05174-9efc-4075-9fc0-3c6ecb5ee537"],
Cell[85588, 1987, 4275, 95, 889, "Input",ExpressionUUID->"d9f66c42-855c-41f0-9c63-504a1a1110ea"],
Cell[89866, 2084, 152, 3, 42, "Input",ExpressionUUID->"fbd02cc2-db37-486c-b472-30da9f870987"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/utilities_for_plausibility_testing.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91801,       2289]
NotebookOptionsPosition[     84583,       2168]
NotebookOutlinePosition[     85026,       2185]
CellTagsIndexPosition[     84983,       2182]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["A plausibility test in a special case", "Title",
 CellChangeTimes->{{3.8672395167579427`*^9, 3.8672395429168653`*^9}, {
  3.8684370610146055`*^9, 
  3.8684370771574793`*^9}},ExpressionUUID->"9fc910df-81a9-4884-a2df-\
388730fdf78b"],

Cell[TextData[{
 "This notebook contains an implementation of the plausibility test that is \
described in section 9 of the paper ",
 StyleBox["More elementary components of the Hilbert scheme of points.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.868437082932913*^9, 3.868437131399211*^9}, 
   3.8684372213010263`*^9},ExpressionUUID->"70d97c13-182f-47fc-a72d-\
f6230c798e3b"],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 CellChangeTimes->{{3.867239576964693*^9, 
  3.8672395807360497`*^9}},ExpressionUUID->"e36af106-d11a-4453-9861-\
bcd77156662f"],

Cell[TextData[{
 "The special case is a generalization of the main case in the previous (",
 StyleBox["Some Elementary Components",
  FontSlant->"Italic"],
 ") paper.  We will have ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "eb2c98fc-00cf-4d88-a5ea-d689474a5598"],
 " variables.  There will be one segment of leading monomials, consisting of \
the monomials of degree ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "a8759428-81f5-44a0-9326-4179a271261d"],
 " from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "1"], "r"], TraditionalForm]],ExpressionUUID->
  "a300a5c2-e6d8-44de-b6d1-4e1ff5bdd726"],
 " through ",
 Cell[BoxData[
  FormBox[
   RowBox[{"W", "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["x", "k"], 
      RowBox[{"r", "-", "v"}]], 
     SuperscriptBox[
      SubscriptBox["x", "n"], "v"]}]}], TraditionalForm]],ExpressionUUID->
  "46de7fe5-461c-4e1c-a592-361a424bceb2"],
 ", the wall monomial of degree ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "c5f75b97-2f82-4e7b-b35d-15d8d1421b18"],
 " (here ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<=", "v", "<=", 
    RowBox[{"r", "-", "1"}]}], TraditionalForm]],ExpressionUUID->
  "4570988a-0b54-48f9-ad8e-6de269460e58"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "<=", "k", "<=", 
    RowBox[{"n", "-", "2"}]}], TraditionalForm]],ExpressionUUID->
  "70931a1b-4176-4c7f-8b7d-95964c8e142e"],
 ").  The remaining (basis) monomials of degree ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "49c43350-e57e-4844-ab62-1c3ea6755150"],
 " run from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["x", "k"], 
     RowBox[{"r", "-", "v", "-", "1"}]], 
    SuperscriptBox[
     SubscriptBox["x", 
      RowBox[{"k", "+", "1"}]], 
     RowBox[{"v", "+", "1"}]]}], TraditionalForm]],ExpressionUUID->
  "12021752-d3cf-4da2-b594-393941c3079f"],
 " through ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "n"], "r"], TraditionalForm]],ExpressionUUID->
  "72a54ae5-a298-4e03-9bed-1aad51ac3e1f"],
 ".   "
}], "Text",
 CellChangeTimes->{{3.867239590587406*^9, 3.8672397518135667`*^9}, {
  3.86723979304181*^9, 3.867239904971528*^9}, {3.8676777440625715`*^9, 
  3.8676777508371525`*^9}, {3.8676777928544617`*^9, 3.8676778102887726`*^9}, {
  3.8676778406563444`*^9, 3.8676779678369102`*^9}, {3.867678044843919*^9, 
  3.8676781447126827`*^9}, {3.867678235882825*^9, 3.8676782366908197`*^9}, {
  3.8684372481066236`*^9, 
  3.868437290506955*^9}},ExpressionUUID->"f1b93843-619c-4e43-930d-\
ac5411613b2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some monomial counts needed for the plausibility criterion", "Section",
 CellChangeTimes->{{3.8676791899484196`*^9, 3.8676792087387176`*^9}, {
  3.867745104492593*^9, 
  3.8677451158365045`*^9}},ExpressionUUID->"6c886182-4b4f-455c-b36c-\
0e6039e28eda"],

Cell[TextData[{
 "The number of elements in the degree-",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "fe3ff01a-ca48-48e0-bf50-64bbcc345162"],
 " \[OpenCurlyDoubleQuote]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "k"], TraditionalForm]],ExpressionUUID->
  "e1e6c29a-e942-4917-894e-4fd9d0de975d"],
 "-tail\[CloseCurlyDoubleQuote] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["x", "k"], "d"], "..."}], 
    SuperscriptBox[
     SubscriptBox["x", "k"], 
     RowBox[{"d", "-", "v"}]], 
    SuperscriptBox[
     SubscriptBox["x", "n"], "v"]}], TraditionalForm]],ExpressionUUID->
  "b482efe6-59c0-4a84-9e64-61f1dfa819fa"],
 " is equal to the sum of the cardinalities of the following sets: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     SuperscriptBox[
      SubscriptBox["x", "k"], "d"], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "k"], 
        RowBox[{"d", "-", "1"}]], 
       SubscriptBox["x", 
        RowBox[{"k", "+", "1"}]]}], ",", "...", ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "k"], 
        RowBox[{"d", "-", "1"}]], 
       SubscriptBox["x", "n"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "k"], 
        RowBox[{"d", "-", "2"}]], 
       SuperscriptBox[
        SubscriptBox["x", 
         RowBox[{"k", "+", "1"}]], "2"]}], ",", "...", ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "k"], 
        RowBox[{"d", "-", "2"}]], 
       SuperscriptBox[
        SubscriptBox["x", "n"], "2"]}]}], "}"}], ",", "...", ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "k"], 
        RowBox[{"d", "-", "v"}]], 
       SuperscriptBox[
        SubscriptBox["x", 
         RowBox[{"k", "+", "1"}]], "v"]}], ",", "...", ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "k"], 
        RowBox[{"d", "-", "v"}]], 
       SuperscriptBox[
        SubscriptBox["x", "n"], "v"]}]}], "}"}]}], TraditionalForm]],
  ExpressionUUID->"d6ef9750-1362-481b-8361-b99d07d00a55"],
 ".  Each one of these sets has cardinality equal to the number of monomials \
in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "-", "k", " "}], TraditionalForm]],ExpressionUUID->
  "bcb48320-e42d-4616-a5df-f65e8cbf090f"],
 " variables having degree ",
 Cell[BoxData[
  FormBox[
   RowBox[{
   "0", ",", " ", "1", ",", " ", "2", ",", " ", "...", ",", " ", "v"}], 
   TraditionalForm]],ExpressionUUID->"04cfa12b-d4ee-4d44-894a-ce59db8e7131"],
 ".  The number of variables of degree ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],ExpressionUUID->
  "1c4630d4-c14e-4e61-b35e-41d06468c2f2"],
 " having ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "-", "k"}], TraditionalForm]],ExpressionUUID->
  "a9f4e322-25cc-4a22-be7b-fcd169e43a84"],
 " variables is given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "k", "-", "1"}], ")"}], "+", "q"}]},
      {
       RowBox[{"n", "-", "k", "-", "1"}]}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "22816351-c1d9-4514-aea7-b4f84a0cfad8"],
 ", so the number of monomials in the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "k"], TraditionalForm]],ExpressionUUID->
  "fdea3ba8-d569-4e9b-a552-c6c05e1484e3"],
 "-tail of degree ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "669c04da-b875-4907-90a0-9e8130038520"],
 " is"
}], "Text",
 CellChangeTimes->{{3.867678260754891*^9, 3.867678485865464*^9}, {
  3.8676785161749783`*^9, 3.867678545216609*^9}, {3.867678590360258*^9, 
  3.867678806184593*^9}, {3.8676789336496916`*^9, 3.8676789501558795`*^9}, {
  3.867742390698563*^9, 
  3.867742390698563*^9}},ExpressionUUID->"d315c2d6-bb1c-459f-bb74-\
a92321f24d16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xkTailLen", "[", 
   RowBox[{"n_", ",", "k_", ",", "v_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"q", "=", "0"}], "v"], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"n", "-", "k", "-", "1", "+", "q"}], ",", 
     RowBox[{"n", "-", "k", "-", "1"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8676789775610943`*^9, 3.867679038385587*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"5f7dbd5c-ce8f-4101-b826-ab9818a6093e"],

Cell[TextData[{
 "Next we compute the number of monomials in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"LM", ",", " ", 
    RowBox[{"\[PartialD]", "LM"}], ",", " ", 
    RowBox[{
    "the", " ", "various", " ", "basis", " ", "monomial", " ", "segments", 
     " ", 
     SubscriptBox["O", "q"]}], ",", " ", 
    RowBox[{"TM", "=", 
     SubscriptBox["O", "s"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dff574c8-ce00-4711-8c78-2f4374429d0d"],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[PartialD]", "TM"}], "=", 
    RowBox[{"\[PartialD]", 
     SubscriptBox["O", 
      RowBox[{"s", "+", "1"}]]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ccd54da3-2962-4a02-a494-db27ca40866a"],
 ".  We begin with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"LM", "=", 
     SuperscriptBox[
      SubscriptBox["x", "1"], "r"]}], ",", 
    RowBox[{"...", "."}], ",", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["x", 
       RowBox[{"k", "-", "1"}]], "1"], 
     SuperscriptBox[
      SubscriptBox["x", "n"], 
      RowBox[{"r", "-", "1"}]]}], ",", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", 
       RowBox[{"k", " "}]], "tail", " ", "of", " ", "deg", " ", "r"}], 
     ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "776577b2-108d-4fbd-86fa-5ff1d5cddfc6"],
 " .  The cardinality is the sum of a series of tails of degree 1: the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "de0eeca6-a4a2-4776-be03-d2267b9bd494"],
 "-tail (v=r-1), the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d3fa6cfb-df79-4f67-9be9-e9ab69705abc"],
 "-tail (v=r-1),..., the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "k"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "143b2bda-44bb-483a-bfe2-f7d1b1952d04"],
 "-tail (the given ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2bbf0d96-c236-4244-bf51-cc0e7ab899ad"],
 "). "
}], "Text",
 CellChangeTimes->{{3.8676792164437118`*^9, 3.8676792288821106`*^9}, {
  3.867679508408931*^9, 3.867679621725935*^9}, {3.86767979565466*^9, 
  3.8676798292056246`*^9}, {3.8676798628869476`*^9, 3.8676799405259223`*^9}, {
  3.867679999279106*^9, 3.867680095244378*^9}, {3.867680814062793*^9, 
  3.8676808969023333`*^9}},ExpressionUUID->"4569b9bb-115a-4fa5-bc44-\
40511bc04195"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lenLM", "[", 
   RowBox[{"n_", ",", "r_", ",", "k_", ",", "v_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"q", "=", "1"}], 
     RowBox[{"k", "-", "1"}]], 
    RowBox[{"xkTailLen", "[", 
     RowBox[{"n", ",", "q", ",", 
      RowBox[{"r", "-", "1"}]}], "]"}]}], "+", 
   RowBox[{"xkTailLen", "[", 
    RowBox[{"n", ",", "k", ",", "v"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8676797476321955`*^9, 3.867679775399048*^9}, {
  3.8676801021887317`*^9, 3.867680146436166*^9}, {3.8676803622629876`*^9, 
  3.8676803640275593`*^9}, {3.8676809121115665`*^9, 3.867681002275875*^9}, {
  3.867742460232798*^9, 3.86774246502544*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"543afd26-e190-4e9f-94e1-b1d8fd28cf51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lenLM", "[", 
  RowBox[{"5", ",", "3", ",", "3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8676801519711266`*^9, 3.8676801724759655`*^9}, {
  3.8676802570781136`*^9, 3.8676802578991127`*^9}, {3.867680308681717*^9, 
  3.8676803091477523`*^9}, {3.867680516312986*^9, 3.867680517055684*^9}, {
  3.8676810166842933`*^9, 3.8676810169254036`*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"f7f7dd5e-1868-40ec-8e00-0e24823d86f1"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{
  3.867680174003478*^9, 3.867680258949094*^9, 3.8676803099342527`*^9, {
   3.867680502601329*^9, 3.8676805182590466`*^9}, {3.867680991869827*^9, 
   3.8676810174231997`*^9}, 3.8677425011461*^9, 3.867751933295623*^9, 
   3.8677525579094048`*^9, 3.8678306083977523`*^9, 3.8679181337355824`*^9, 
   3.868099065829526*^9, 3.868351317792942*^9, 3.8683666615748177`*^9, 
   3.868434121098893*^9, 3.8686096176871257`*^9, 3.868609649028204*^9, 
   3.86862982186411*^9, 3.8686935898490534`*^9, 3.8687110883523874`*^9, 
   3.86881227612166*^9, 3.868882856925954*^9, 3.8692177781447067`*^9, 
   3.869307813571162*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"8d9a1f2b-115b-4930-9034-1a05eaaa07f1"]
}, Open  ]],

Cell[TextData[{
 "The set ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[PartialD]", "LM"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ccb58c8d-b1a1-42e6-848c-c9bd57131134"],
 " can be viewed as the set ",
 Cell[BoxData[
  FormBox["LM", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ea56a570-5138-4b93-a7e1-a66031af3621"],
 " with the same ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", " ", "and", " ", "k"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "691b93a3-e01a-4750-bc20-d027841925a9"],
 " values but with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", " ", "and", " ", "v"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "76593370-e109-403c-82e2-0883f9629e61"],
 " each increased by 1."
}], "Text",
 CellChangeTimes->{{3.8676817599584427`*^9, 
  3.8676818066867547`*^9}},ExpressionUUID->"a7837564-44fb-4e80-a701-\
9195848ee90d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lenParLM", "[", 
   RowBox[{"n_", ",", "r_", ",", "k_", ",", "v_"}], "]"}], ":=", 
  RowBox[{"lenLM", "[", 
   RowBox[{"n", ",", 
    RowBox[{"r", "+", "1"}], ",", "k", ",", 
    RowBox[{"v", "+", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.86768125655471*^9, 3.8676812966355743`*^9}, {
  3.8676813718193245`*^9, 3.8676813954427757`*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"1dcf349f-2672-413e-af5c-edb0e9efeeda"],

Cell[TextData[{
 "Next we find a formula for the various sets of basis monomials of degree ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d6884c28-e7d3-489f-8211-25206f704a1c"],
 ": ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["O", "d"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "346353c0-fa8b-40d5-a353-0d1b25bffde3"],
 "."
}], "Text",
 CellChangeTimes->{{3.8676827261751757`*^9, 3.8676827276389236`*^9}, {
  3.8676831355233927`*^9, 3.8676831400447216`*^9}, {3.8676831872520056`*^9, 
  3.8676832216590834`*^9}},ExpressionUUID->"b101b460-4308-40ad-8720-\
759fe1627ba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lenO", "[", 
    RowBox[{"n_", ",", "r_", ",", "s_", ",", "k_", ",", "v_", ",", "d_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"OsubdCount", ",", "i", ",", "j"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"d", "<", "r"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"OsubdCount", "=", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}], "+", "d"}], ",", 
              RowBox[{"n", "-", "1"}]}], "]"}]}], ";"}], " ", 
          RowBox[{"(*", " ", 
           RowBox[{
           "Num", " ", "monomials", " ", "of", " ", "deg", " ", "d", " ", 
            "in", " ", "n", " ", 
            RowBox[{"variables", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
          ")"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "Num", " ", "mons", " ", "of", " ", "deg", " ", "d", " ", "in", 
             " ", "n", " ", "variables", " ", "less", " ", "the", " ", 
             "number", " ", "of", " ", "non"}], "-", 
            RowBox[{"basis", " ", "mons", " ", "of", " ", 
             RowBox[{"deg", ".", " ", "d", "."}]}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "This", " ", "can", " ", "be", " ", "found", " ", "using", " ", 
            "the", " ", "trick", " ", "of", " ", "pretending", " ", "that", 
            " ", "we", " ", "are", " ", "counting", " ", "LM", " ", "of", " ",
             "degree", " ", 
            RowBox[{"d", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"OsubdCount", "=", 
            RowBox[{
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "1"}], ")"}], "+", "d"}], ",", 
               RowBox[{"n", "-", "1"}]}], "]"}], " ", "-", " ", 
             RowBox[{"lenLM", "[", 
              RowBox[{"n", ",", "d", ",", "k", ",", 
               RowBox[{"v", "+", "d", "-", "r"}]}], "]"}]}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "OsubdCount"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8676832258123136`*^9, 3.867683392287362*^9}, {
  3.867683615677085*^9, 3.8676836905364084`*^9}, {3.8676837413668337`*^9, 
  3.86768383320938*^9}, {3.867683949065647*^9, 3.8676839522040834`*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"5d2c1af8-c6b6-44e2-83d0-2191e7d20c08"],

Cell["\<\
Using the preceding function, we can easily write a function to return the \
Hilbert function in a given case:\
\>", "Text",
 CellChangeTimes->{{3.867743930108715*^9, 
  3.8677439612511415`*^9}},ExpressionUUID->"dbf2d6c8-3112-4dd2-a906-\
6d7fa1803ec4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HilbFunc", "[", 
    RowBox[{"n_", ",", "r_", ",", "s_", ",", "k_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", ",", "q"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "0"}], ",", 
         RowBox[{"q", "<=", "s"}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"result", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"result", ",", 
              RowBox[{"lenO", "[", 
               RowBox[{
               "n", ",", "r", ",", "s", ",", "k", ",", "v", ",", "q"}], 
               "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}],
        ";", "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", 
      ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8677439654415007`*^9, 3.8677440814033437`*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"3eb72274-bd96-444e-8143-4aa348a10547"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HilbFunc", "[", 
  RowBox[{"6", ",", "3", ",", "4", ",", "2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8677440831031446`*^9, 3.8677441058133526`*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"5c5a480e-8cb5-4443-bc4b-2450253d650c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "6", ",", "21", ",", "30", ",", "55"}], "}"}]], "Output",
 CellChangeTimes->{3.8677441068721747`*^9, 3.867751933325173*^9, 
  3.867752580526855*^9, 3.8678306084485493`*^9, 3.867918133751278*^9, 
  3.8680990658779783`*^9, 3.868351317814375*^9, 3.868366661645504*^9, 
  3.868434121116603*^9, 3.8686096177040405`*^9, 3.8686096490412035`*^9, 
  3.868629821935283*^9, 3.8686935898646727`*^9, 3.868711088368017*^9, 
  3.8688122761606894`*^9, 3.868882856941578*^9, 3.869217778173123*^9, 
  3.8693078136007385`*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"737c7e04-d457-42c8-84b5-c21627d13f95"]
}, Open  ]],

Cell[TextData[{
 "Next we need a function to compute the cardinality of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[PartialD]", "TM"}], TraditionalForm]],ExpressionUUID->
  "95f12cf2-b355-47a2-a8dd-9978bcb5b3d1"],
 ".   This is given by \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", "k", ")"}], "*"}], "|", "TM", "|", 
    RowBox[{"+", " ", 
     RowBox[{"(", 
      RowBox[{"what", " ", "|", "TM", "|", " ", 
       RowBox[{
       "would", " ", "be", "  ", "if", " ", "s", " ", "were", " ", 
        "increased", " ", "by", " ", "1"}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"ff7cee4a-0ac0-4ff9-abb9-a2c9db53da99"],
 ", if ",
 Cell[BoxData[
  FormBox[
   RowBox[{"v", "=", 
    RowBox[{"r", "-", "1"}]}], TraditionalForm]],ExpressionUUID->
  "e4a03633-3060-4704-9606-8bd9668ad53d"],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "-", "1"}], ")"}], "*"}], "|", "TM", "|", 
    RowBox[{"+", 
     RowBox[{"(", 
      RowBox[{
      "what", "  ", "TM", " ", "would", " ", "be", " ", "if", " ", "s", " ", 
       "and", " ", "r", " ", "were", " ", "increased", " ", "by", " ", "1"}], 
      ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "e88b66ca-7343-46fc-b509-b54ce880c3d1"],
 ", if ",
 Cell[BoxData[
  FormBox[
   RowBox[{"v", "<", 
    RowBox[{"r", "-", "1."}]}], TraditionalForm]],ExpressionUUID->
  "a2fe7652-3d73-49ee-9c30-30d759c8c14f"]
}], "Text",
 CellChangeTimes->{{3.867684303603836*^9, 3.86768450520394*^9}, {
  3.867684763286589*^9, 3.8676847639271955`*^9}, {3.867685761689645*^9, 
  3.8676857813963957`*^9}, {3.86768624146867*^9, 3.867686291146733*^9}, {
  3.867686355488507*^9, 3.867686418920772*^9}, {3.8677428536023827`*^9, 
  3.867742861028021*^9}, {3.8677448016001544`*^9, 
  3.867744823503775*^9}},ExpressionUUID->"3d34ef98-d9c7-4135-b973-\
0cc308f5d4d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lenParTM", "[", 
    RowBox[{"n_", ",", "r_", ",", "s_", ",", "k_", ",", "v_"}], "]"}], " ", ":=",
    " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "result", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"v", "==", 
          RowBox[{"r", "-", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"result", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"(", "k", ")"}], "*", 
              RowBox[{"lenO", "[", 
               RowBox[{
               "n", ",", "r", ",", "s", ",", "k", ",", "v", ",", "s"}], 
               "]"}]}], "+", 
             RowBox[{"lenO", "[", 
              RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v", ",", 
               RowBox[{"s", "+", "1"}]}], "]"}]}]}], ";"}], 
          "\[IndentingNewLine]", ")"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"result", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "-", "1"}], ")"}], "*", 
              RowBox[{"lenO", "[", 
               RowBox[{
               "n", ",", "r", ",", "s", ",", "k", ",", "v", ",", "s"}], 
               "]"}]}], "+", 
             RowBox[{"lenO", "[", 
              RowBox[{"n", ",", 
               RowBox[{"r", "+", "1"}], ",", 
               RowBox[{"s", "+", "1"}], ",", "k", ",", "v", ",", 
               RowBox[{"s", "+", "1"}]}], "]"}]}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8676845105944004`*^9, 3.867684624728217*^9}, {
  3.867684778145509*^9, 3.867684928286543*^9}, {3.8676850073631816`*^9, 
  3.86768500775381*^9}, {3.867685607451946*^9, 3.867685643489399*^9}, {
  3.867685684113139*^9, 3.867685740273653*^9}, {3.8676859244003167`*^9, 
  3.867685924665947*^9}, {3.867685970586404*^9, 3.8676860132781773`*^9}, {
  3.8676862307190046`*^9, 3.8676862345782614`*^9}, {3.8676864266080356`*^9, 
  3.8676864267799053`*^9}, {3.8676864940278425`*^9, 3.8676864946372128`*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"4939334e-cc0e-4758-8679-25dd1ea8136c"],

Cell[TextData[{
 "The next function assesses the plausibility of ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],ExpressionUUID->
  "d83cfb3b-6bd1-4e4b-95eb-486254760b6a"],
 "-efficiency.  That condition is: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "*"}], "|", "LM", "|", " ", 
    RowBox[{">=", 
     RowBox[{"*", 
      RowBox[{"(", 
       RowBox[{"|", 
        RowBox[{"\[PartialD]", "LM"}], "|", 
        RowBox[{"+", 
         RowBox[{"|", 
          RowBox[{"\[PartialD]", "TM"}], "|"}]}]}], ")"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"1dded24c-937b-4258-a13e-8ce957066009"],
 ", where \[OpenCurlyDoubleQuote]mult\[CloseCurlyDoubleQuote] is a factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{">=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ed69c415-c56b-48ae-be9b-b2356b412543"],
 " to increase the \[OpenCurlyDoubleQuote]severity\[CloseCurlyDoubleQuote] of \
the test.    "
}], "Text",
 CellChangeTimes->{{3.867744426737859*^9, 3.8677445723607287`*^9}, {
  3.8677448332531967`*^9, 3.8677448604306126`*^9}, {3.86810803329069*^9, 
  3.8681080402090297`*^9}, {3.868694025114559*^9, 3.868694065077998*^9}, {
  3.868694105173297*^9, 
  3.8686941606762705`*^9}},ExpressionUUID->"5d6785a6-1058-42f7-aee2-\
77863cda4ada"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"thetaEfficiencyIsPlausible", "[", 
    RowBox[{"n_", ",", "r_", ",", "s_", ",", "k_", ",", "v_", ",", "mult_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "*", 
      RowBox[{"lenLM", "[", 
       RowBox[{"n", ",", "r", ",", "k", ",", "v"}], "]"}]}], ")"}], ">", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"lenParLM", "[", 
       RowBox[{"n", ",", "r", ",", "k", ",", "v"}], "]"}], "+", 
      RowBox[{"lenParTM", "[", 
       RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v"}], "]"}]}], 
     ")"}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.8677445829632177`*^9, 3.867744709087596*^9}, {
   3.8677447573362913`*^9, 3.867744771953625*^9}, 3.8681080263751144`*^9, {
   3.868115812561971*^9, 3.8681158211298523`*^9}, {3.868693969696437*^9, 
   3.868694015721665*^9}, {3.8686940846693144`*^9, 3.8686941001562266`*^9}},
 CellLabel->
  "In[338]:=",ExpressionUUID->"e90df633-415b-492b-9a3f-864cf6962eb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"thetaEfficiencyIsPlausible", "[", 
  RowBox[{"5", ",", "2", ",", "3", ",", "3", ",", "1", ",", 
   RowBox[{"mult", "=", "1.2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8677448937575536`*^9, 3.8677449566614337`*^9}, 
   3.867747430957445*^9, {3.8686941736221876`*^9, 3.868694219511567*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"ff614316-4192-46ca-ad6b-e33c8bdb16a4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8677449086492033`*^9, 3.867744957560916*^9, {3.8677474045570755`*^9, 
   3.8677474317297707`*^9}, 3.8677519333417215`*^9, 3.867752600388604*^9, 
   3.8678306084865527`*^9, 3.8679181337669125`*^9, 3.868099065917309*^9, 
   3.868108049473315*^9, 3.868351317830772*^9, 3.8683666617004833`*^9, 
   3.868434121130393*^9, 3.8686096177179265`*^9, 3.868609649053857*^9, 
   3.868629821979131*^9, 3.868693589880267*^9, {3.8686941892473745`*^9, 
   3.868694221131468*^9}, 3.868711088368017*^9, 3.8688122761950097`*^9, 
   3.8688828569572043`*^9, 3.8692177781882553`*^9, 3.8693078136161547`*^9},
 CellLabel->
  "Out[339]=",ExpressionUUID->"55877408-4b94-47c7-ac2a-7d1a402928bd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Implementation of the plausibility criterion:", "Section",
 CellChangeTimes->{{3.8677441435492883`*^9, 3.86774415235699*^9}, {
  3.867745123724524*^9, 
  3.867745127508613*^9}},ExpressionUUID->"73fdf9cd-f121-44b3-bdb9-\
d2247a142b8f"],

Cell[TextData[{
 "Here again, \[OpenCurlyDoubleQuote]mult\[CloseCurlyDoubleQuote] is a factor \
",
 Cell[BoxData[
  FormBox[
   RowBox[{">=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "df425696-a5f2-4bba-8497-87de1400d723"],
 " that increases the severity of the testing.  As the severity of the \
testing increases, the number of false positives should decrease, whereas the \
number of false negatives may increase."
}], "Text",
 CellChangeTimes->{{3.8686942477327766`*^9, 3.8686943294956493`*^9}, {
  3.8686953304541593`*^9, 
  3.868695369907609*^9}},ExpressionUUID->"4273dd3e-bcaf-4200-9e46-\
b841394e9aee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"shapeIsPlausible", "[", 
    RowBox[{
    "n_", ",", "r_", ",", "s_", ",", "k_", ",", "v_", ",", "mult_", ",", 
     "tracing_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "varList", ",", "numVars", ",", "OO", ",", "HF", ",", "i", ",", "j", 
       ",", "d", ",", "bdry", ",", "bdrySegs", ",", "OOSegs", ",", "LM", ",", 
       "TM", ",", "numLM", ",", "numParLM", ",", "numOORLess2", ",", " ", 
       "numOORLess1", ",", "numOOR", ",", "numTM", ",", "numLMNbrSyz", ",", 
       "numParTM", ",", "numAsInPhase2", ",", "numAsInPhase3", ",", 
       "numRelnsInPhase2", ",", "numRelnsInPhase3", ",", "numOODegRLess2", 
       ",", "numOODegRLess1", ",", "numOODegR", ",", "numOODegSLess1", ",", 
       "phase1IsOK", ",", " ", "phase2IsOK", ",", "phase3IsOK", ",", 
       "elemCompIsPlausible", ",", "OKSoFar", ",", "verbose", ",", "W", ",", 
       "result"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"varList", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["x", "d"], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numVars", "=", 
        RowBox[{"Length", "[", "varList", "]"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"numLM", "=", 
        RowBox[{"lenLM", "[", 
         RowBox[{"n", ",", "r", ",", "k", ",", "v"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numParLM", "=", 
        RowBox[{"lenParLM", "[", 
         RowBox[{"n", ",", "r", ",", "k", ",", "v"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numLMNbrSyz", "=", 
        RowBox[{
         RowBox[{"numVars", "*", "numLM"}], "-", "numParLM"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numParTM", "=", 
        RowBox[{"lenParTM", "[", 
         RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v"}], "]"}]}], ";", 
       " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Segment", " ", "1", " ", "has", " ", "degree", " ", "r"}], 
         ",", " ", 
         RowBox[{
          RowBox[{"segment", " ", "2", " ", "has", " ", "degree", " ", "r"}], 
          "+", "1"}], ",", " ", 
         RowBox[{"etc", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<numParTM = \>\"", ",", "numParTM"}], "]"}], ";"}], " ",
         "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"numTM", "=", 
        RowBox[{"lenO", "[", 
         RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v", ",", "s"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numOODegRLess2", "=", 
        RowBox[{"lenO", "[", 
         RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v", ",", 
          RowBox[{"r", "-", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numOODegRLess1", "=", 
        RowBox[{"lenO", "[", 
         RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v", ",", 
          RowBox[{"r", "-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numOODegR", "=", 
        RowBox[{"lenO", "[", 
         RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v", ",", "r"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numOODegSLess1", "=", 
        RowBox[{"lenO", "[", 
         RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v", ",", 
          RowBox[{"s", "-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"OKSoFar", "=", "True"}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Haven", "'"}], "t", " ", "started", " ", 
         RowBox[{"yet", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
          "Phase", " ", "1.", " ", "See", " ", "if", " ", "\[Theta]"}], "-", 
          RowBox[{"efficiency", " ", "is", " ", "plausible"}]}], ";", " ", 
         RowBox[{
          RowBox[{"you", "'"}], "re", " ", "still", " ", "OK", " ", "if", " ",
           "it", " ", 
          RowBox[{"is", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"OKSoFar", "=", 
        RowBox[{"thetaEfficiencyIsPlausible", "[", 
         RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v", ",", "mult"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"tracing", ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<theta-efficiency is plausible =\>\"", " ", ",", " ", 
             "OKSoFar"}], "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "Phase", " ", "2.", " ", "Show", " ", "there", " ", "are", " ", 
          "enough", " ", "relations", " ", "to", " ", "prevent", " ", "any", 
          " ", "grade"}], " ", "-", 
         RowBox[{"2", " ", 
          RowBox[{"tangents", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Key", " ", 
          RowBox[{"point", ":", " ", 
           RowBox[{"if", " ", "phase2IsOK"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
          "it", " ", "is", " ", "likely", " ", "that", " ", "the", " ", 
           RowBox[{"a", "'"}], "s", " ", "of", " ", "deg", " ", "r", " ", 
           "based", " ", "in", " ", "deg", " ", "s"}], "+", 
          RowBox[{"1", " ", "will", " ", "all", " ", "vanish"}]}], ",", " ", 
         RowBox[{
          RowBox[{
          "because", "\[IndentingNewLine]", "   ", "tangents", " ", "of", " ",
            "grade"}], " ", "<=", " ", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"won", "'"}], "t", " ", 
           RowBox[{"occur", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"OKSoFar", ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"numAsInPhase2", "=", 
            RowBox[{
             RowBox[{"numLM", "*", "numOODegRLess2"}], "+", 
             RowBox[{"numParTM", "*", "numOODegRLess1"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"numRelnsInPhase2", "=", 
            RowBox[{"numLMNbrSyz", "*", "numOODegRLess1"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"phase2IsOK", " ", "=", " ", 
            RowBox[{"numRelnsInPhase2", ">", 
             RowBox[{"mult", "*", "numAsInPhase2"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"tracing", ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<numAsInPhase2 = \>\"", ",", "numAsInPhase2", ",", 
                 "\"\<  numRelnsInPhase2 = \>\"", ",", "numRelnsInPhase2", 
                 ",", "\"\<  phase2IsOK = \>\"", ",", " ", "phase2IsOK"}], 
                "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"OKSoFar", "=", 
            RowBox[{"OKSoFar", " ", "&&", " ", "phase2IsOK"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Phase", " ", "3.", " ", "If", " ", "OKSoFar"}], ",", " ", 
         RowBox[{"show", " ", "there", " ", "are", " ", "enough", " ", 
          RowBox[{"reln", "'"}], "s", " ", "to", " ", "limit", " ", "the", 
          " ", "degree", " ", "1", " ", "tangents", " ", "to", " ", "the", 
          " ", "n", " ", 
          RowBox[{"translations", "."}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Note", " ", "that", " ", "we", " ", "use", " ", "the", " ", 
         "\"\<key point\>\"", " ", "from", " ", "phase1", " ", "in", " ", 
         "counting", " ", "the", " ", "number", " ", "of", " ", 
         RowBox[{"a", "'"}], "s", " ", "in", " ", "phase", " ", "2."}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"OKSoFar", ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"numAsInPhase3", " ", "=", " ", 
            RowBox[{
             RowBox[{"numLM", "*", 
              RowBox[{"(", 
               RowBox[{"numOODegRLess1", "  ", "+", " ", "numOODegSLess1"}], 
               ")"}]}], "+", " ", 
             RowBox[{"numParTM", "*", 
              RowBox[{"(", "numTM", ")"}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"numRelnsInPhase3", "=", 
            RowBox[{"numLMNbrSyz", "*", 
             RowBox[{"(", 
              RowBox[{"numOODegR", "+", "numTM"}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"phase3IsOK", "=", 
            RowBox[{"numRelnsInPhase3", ">", 
             RowBox[{"mult", "*", 
              RowBox[{"(", 
               RowBox[{"numAsInPhase3", " ", "-", " ", "n"}], " ", 
               ")"}]}]}]}], ";", " ", 
           RowBox[{"(*", " ", 
            RowBox[{
            "We", " ", "know", " ", "there", " ", "are", " ", "n", " ", 
             "trivial", " ", "negative", " ", 
             RowBox[{"tangents", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"OKSoFar", "=", 
            RowBox[{"OKSoFar", " ", "&&", " ", "phase3IsOK"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"tracing", ",", " ", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<numAsInPhase3 = \>\"", ",", " ", "numAsInPhase3", ",", 
                 " ", "\"\<  numRelnsInPhase3 = \>\"", ",", 
                 "numRelnsInPhase3", ",", " ", "\"\<  phase3IsOK = \>\"", ",",
                  " ", "phase3IsOK"}], "]"}], ";"}], "\[IndentingNewLine]", 
              ")"}]}], "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "OKSoFar"}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"The", " ", "return", " ", 
         RowBox[{"value", ":", " ", 
          RowBox[{
          "True", " ", "if", " ", "all", " ", "the", " ", "tests", " ", 
           "passed"}]}]}], ",", " ", 
        RowBox[{"otherwise", " ", 
         RowBox[{"False", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8677451450676274`*^9, 3.867745225792864*^9}, {
   3.867745275670523*^9, 3.8677452841506033`*^9}, {3.867745315662569*^9, 
   3.8677453439319377`*^9}, {3.8677453795326815`*^9, 
   3.8677453857966113`*^9}, {3.8677454413225703`*^9, 
   3.8677455372595325`*^9}, {3.86774557224314*^9, 3.8677455823724256`*^9}, {
   3.8677456248032093`*^9, 3.8677457166191072`*^9}, {3.867745748603548*^9, 
   3.86774591394538*^9}, {3.8677466266199636`*^9, 3.8677466397388535`*^9}, {
   3.8677467200675316`*^9, 3.8677469012338076`*^9}, {3.8677469357783575`*^9, 
   3.8677470996480775`*^9}, {3.867747135008078*^9, 3.8677472714479675`*^9}, {
   3.8677475221836185`*^9, 3.8677475255179925`*^9}, {3.8677522905944495`*^9, 
   3.8677522976175184`*^9}, {3.8677524017192597`*^9, 
   3.8677524200867496`*^9}, {3.867752649558235*^9, 3.867752677205698*^9}, 
   3.868366779363471*^9, {3.868366930496291*^9, 3.868366956722963*^9}, {
   3.868694228375979*^9, 3.8686942315329285`*^9}, {3.868694341390071*^9, 
   3.8686943848156414`*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"eb4458a1-eaa0-4257-97b1-972408f2d298"],

Cell["Example:", "Text",
 CellChangeTimes->{{3.868437483815688*^9, 
  3.868437485991621*^9}},ExpressionUUID->"5ef420ef-42ff-4275-82ce-\
a3ab23c4ea5c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HilbFunc", "[", 
  RowBox[{"5", ",", "2", ",", "3", ",", "3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8684375655151157`*^9, 3.8684375729998393`*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"8bb46042-6645-421d-b9df-a93a7c4606c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "5", ",", "3", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.8684375739899473`*^9, 3.86860962550597*^9, 
  3.86860967413451*^9, 3.86862982203695*^9, 3.8686935898959146`*^9, 
  3.8686944121707554`*^9, 3.8687110883836327`*^9, 3.8688122762296305`*^9, 
  3.868882856988411*^9, 3.8692177782094326`*^9, 3.869307813636495*^9},
 CellLabel->
  "Out[341]=",ExpressionUUID->"2425f1c2-03ac-44a5-b5e8-3d3b062746cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"shapeIsPlausible", "[", 
  RowBox[{"5", ",", "2", ",", "3", ",", "3", ",", "1", ",", 
   RowBox[{"mult", "=", "1.2"}], ",", 
   RowBox[{"tracing", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8684374876924906`*^9, 3.8684375262313375`*^9}, {
  3.8686944520088024`*^9, 3.8686944688561316`*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"6ddf257d-843e-4294-b8c4-878300ee3890"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"theta-efficiency is plausible =\"\>", "\[InvisibleSpace]", 
   "True"}],
  SequenceForm["theta-efficiency is plausible =", True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.868437535725795*^9, 3.8684375793412366`*^9, 3.8686096255180063`*^9, 
   3.868609674144389*^9, 3.8686298220635457`*^9, 3.8686935898959146`*^9, 
   3.8686944165327744`*^9, {3.868694459187899*^9, 3.8686944694184685`*^9}, 
   3.868711088399255*^9, 3.868812276254364*^9, 3.868882856988411*^9, 
   3.8692177782152195`*^9, 3.869307813641431*^9},
 CellLabel->
  "During evaluation of \
In[342]:=",ExpressionUUID->"ae64d307-2d2e-47bf-82fc-1afb1066b73c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numAsInPhase2 = \"\>", "\[InvisibleSpace]", "97", 
   "\[InvisibleSpace]", "\<\"  numRelnsInPhase2 = \"\>", "\[InvisibleSpace]", 
   "145", "\[InvisibleSpace]", "\<\"  phase2IsOK = \"\>", "\[InvisibleSpace]",
    "True"}],
  SequenceForm[
  "numAsInPhase2 = ", 97, "  numRelnsInPhase2 = ", 145, "  phase2IsOK = ", 
   True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.868437535725795*^9, 3.8684375793412366`*^9, 3.8686096255180063`*^9, 
   3.868609674144389*^9, 3.8686298220635457`*^9, 3.8686935898959146`*^9, 
   3.8686944165327744`*^9, {3.868694459187899*^9, 3.8686944694184685`*^9}, 
   3.868711088399255*^9, 3.868812276254364*^9, 3.868882856988411*^9, 
   3.8692177782152195`*^9, 3.8693078136456656`*^9},
 CellLabel->
  "During evaluation of \
In[342]:=",ExpressionUUID->"9d4099db-b4ad-4395-98e1-79dba592f4b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numAsInPhase3 = \"\>", "\[InvisibleSpace]", "164", 
   "\[InvisibleSpace]", "\<\"  numRelnsInPhase3 = \"\>", "\[InvisibleSpace]", 
   "203", "\[InvisibleSpace]", "\<\"  phase3IsOK = \"\>", "\[InvisibleSpace]",
    "True"}],
  SequenceForm[
  "numAsInPhase3 = ", 164, "  numRelnsInPhase3 = ", 203, "  phase3IsOK = ", 
   True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.868437535725795*^9, 3.8684375793412366`*^9, 3.8686096255180063`*^9, 
   3.868609674144389*^9, 3.8686298220635457`*^9, 3.8686935898959146`*^9, 
   3.8686944165327744`*^9, {3.868694459187899*^9, 3.8686944694184685`*^9}, 
   3.868711088399255*^9, 3.868812276254364*^9, 3.868882856988411*^9, 
   3.8692177782152195`*^9, 3.8693078136506157`*^9},
 CellLabel->
  "During evaluation of \
In[342]:=",ExpressionUUID->"29f58348-c328-4f28-8bdd-dd72c20aa947"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8684375085867977`*^9, 3.8684375357387094`*^9}, 
   3.868437579352917*^9, 3.868609625523957*^9, 3.8686096741513844`*^9, 
   3.8686298221033077`*^9, 3.868693589911539*^9, 3.8686944165327744`*^9, {
   3.868694459187899*^9, 3.8686944694184685`*^9}, 3.868711088399255*^9, 
   3.8688122762749605`*^9, 3.86888285700406*^9, 3.8692177782262845`*^9, 
   3.869307813651613*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"2400e755-9c74-4233-8029-a3ba3118e884"]
}, Open  ]],

Cell["Here is an example of a false negative:", "Text",
 CellChangeTimes->{{3.868441044006358*^9, 
  3.8684410537018547`*^9}},ExpressionUUID->"dd092e3d-bd3f-429c-b22f-\
f3c9c3a533f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HilbFunc", "[", 
  RowBox[{"5", ",", "2", ",", "5", ",", "3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8684410166736937`*^9, 3.868441026862754*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"c2ac8532-ee40-41ec-98bb-58523367a5e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "5", ",", "6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.868441027789945*^9, 3.868609625537577*^9, 
  3.8686096741614075`*^9, 3.868629822117465*^9, 3.868693589911539*^9, 
  3.86869444308024*^9, 3.8687110884148755`*^9, 3.868812276287315*^9, 
  3.86888285700406*^9, 3.8692177782360764`*^9, 3.8693078136614485`*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"dd93fc82-3eac-4590-a4b5-8fa5364e8ac6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"shapeIsPlausible", "[", 
  RowBox[{"5", ",", "2", ",", "5", ",", "3", ",", "1", ",", 
   RowBox[{"mult", "=", "1"}], ",", 
   RowBox[{"tracing", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8684409648865547`*^9, 3.868440991208365*^9}, {
   3.868694478168894*^9, 3.8686944867711196`*^9}, 
   3.869324986711134*^9},ExpressionUUID->"ea40c300-326b-498e-b83e-\
e268236e9cb8"],

Cell[BoxData[
 RowBox[{"shapeIsPlausible", "[", 
  RowBox[{"5", ",", "2", ",", "5", ",", "3", ",", "1", ",", "True"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.8684409799161463`*^9, 3.868440991679697*^9}, 
   3.8686096255515394`*^9, 3.868609674178282*^9, 3.868629822155393*^9, 
   3.8686935899271574`*^9, {3.8686944826403866`*^9, 3.8686944885122013`*^9}, 
   3.8687110884617395`*^9, 3.8688122764122424`*^9, 3.8688828570508966`*^9, 
   3.8692177782803345`*^9, 3.869307813704193*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"0c5dd674-2865-4366-939d-cb2ad0b49c6b"]
}, Open  ]],

Cell[TextData[{
 "However, computation shows that the case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "5", ",", "6"}], ")"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b558f786-1a38-4287-b568-5746a89d9edb"],
 " works (it is one of the cases presented in the previous paper ",
 StyleBox["Some elementary components of the Hilbert scheme of points",
  FontSlant->"Italic"],
 ")."
}], "Text",
 CellChangeTimes->{{3.868441069941965*^9, 
  3.868441133158114*^9}},ExpressionUUID->"1d31094b-db38-464a-b148-\
e21ca3d2d9c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["A function to \[OpenCurlyDoubleQuote]survey\[CloseCurlyDoubleQuote] a \
range of cases for plausibility", "Section",
 CellChangeTimes->{{3.867748080788678*^9, 3.867748114615939*^9}, {
  3.8686095788974695`*^9, 
  3.868609598741069*^9}},ExpressionUUID->"4f1ccc6a-dffb-4889-a13e-\
81ead1605d95"],

Cell[TextData[{
 "The following function examines every case as the variables run through \
these possibilities:\n \t",
 Cell[BoxData[
  FormBox[
   RowBox[{"nMin", "<=", "n", "<=", "nMax"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ddd0a58c-ae4c-4af6-8bff-03fe9a2612c4"],
 "\n \t",
 Cell[BoxData[
  FormBox[
   RowBox[{"rMin", "<=", "r", "<=", "rMax"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0fc5573c-dfe4-45eb-ac65-067a99ead51b"],
 "\n \t",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", "<=", "k", "<=", 
    RowBox[{"n", "-", "2"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6810d2cd-afca-4430-bb50-740374310e82"],
 "\n \t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"r", "+", "1"}], "<=", "s", "<=", 
    RowBox[{"rMax", "+", "1"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c447c867-3d52-4166-9c2f-1864a23d6aad"],
 "\n \t",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<=", "v", "<=", 
    RowBox[{"r", "-", "1"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6c92d62b-1508-4ce4-8799-0828caac6056"],
 ".\n It returns a list of those deemed plausible, with each plausible case \
identified by the ordered pair ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v"}], "}"}], ",", " ", 
     RowBox[{"HilbFunc", "[", 
      RowBox[{"n", ",", "r", ",", "s", ",", "k", ",", "v"}], "]"}]}], " ", 
    "}"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "028c754e-e774-4182-8a7e-6736b5ad125a"],
 "."
}], "Text",
 CellChangeTimes->{{3.8684376334224863`*^9, 3.868437835721115*^9}, {
  3.868437885277903*^9, 3.868438022381344*^9}, {3.868438060186491*^9, 
  3.8684381329329195`*^9}},ExpressionUUID->"5ac42945-93b9-498d-8b44-\
c43062cd047a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"surveyForPlausibleCases", "[", 
    RowBox[{"nMin_", ",", "nMax_", ",", "rMin_", ",", "rMax_", ",", "mult_"}],
     "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "curN", ",", "curR", ",", "curS", ",", "curK", ",", "curV", ",", 
       "result"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"curN", "=", "nMin"}], ",", 
         RowBox[{"curN", "<=", "nMax"}], ",", 
         RowBox[{"curN", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"curR", "=", "rMin"}], ",", 
             RowBox[{"curR", "<=", "rMax"}], ",", 
             RowBox[{"curR", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"curK", "=", 
                  RowBox[{"curN", "-", "2"}]}], ",", 
                 RowBox[{"curK", ">=", "2"}], ",", 
                 RowBox[{"curK", "--"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"curS", "=", 
                    RowBox[{"curR", "+", "1"}]}], ",", 
                    RowBox[{"curS", "<=", 
                    RowBox[{"rMax", "+", "1"}]}], ",", 
                    RowBox[{"curS", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"(", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"curV", "=", "0"}], ",", 
                    RowBox[{"curV", "<=", 
                    RowBox[{"curR", "-", "1"}]}], ",", 
                    RowBox[{"curV", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"(", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"shapeIsPlausible", "[", 
                    RowBox[{
                    "curN", ",", "curR", ",", "curS", ",", "curK", ",", 
                    "curV", ",", "mult", ",", "False"}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"result", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"result", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "curN", ",", "curR", ",", "curS", ",", "curK", ",", 
                    "curV", ",", 
                    RowBox[{"HilbFunc", "[", 
                    RowBox[{
                    "curN", ",", "curR", ",", "curS", ",", "curK", ",", 
                    "curV"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
                    "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
                    "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
                    "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
                  "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
              "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.867748461122608*^9, 3.867748536858865*^9}, {
  3.8677485675621305`*^9, 3.867748635899103*^9}, {3.867748691490853*^9, 
  3.8677487172561803`*^9}, {3.867748852954034*^9, 3.867749254215151*^9}, {
  3.8677493128932*^9, 3.8677493467327776`*^9}, {3.8677494772709055`*^9, 
  3.8677494968260345`*^9}, {3.867749598982031*^9, 3.8677496053760157`*^9}, {
  3.867749673569398*^9, 3.867749747076641*^9}, {3.8677499264526477`*^9, 
  3.867749943867241*^9}, {3.867749980773227*^9, 3.867750012271902*^9}, {
  3.867750084226799*^9, 3.8677501197752223`*^9}, {3.867750427440519*^9, 
  3.867750427987377*^9}, {3.868694502796792*^9, 3.8686945176618786`*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"347a64f0-75bd-469f-a5f3-e70427fc8a30"],

Cell[TextData[{
 "For example, here are the plausible cases for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", " ", "=", "5"}], TraditionalForm]],ExpressionUUID->
  "ffec983b-2994-4653-b650-9bb8e03f8dc4"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "=", 
    RowBox[{"2", " ", "or", " ", "3"}]}], TraditionalForm]],ExpressionUUID->
  "4375e959-454a-4a68-b0fb-9d6aef6ff19d"],
 " with the \[OpenCurlyDoubleQuote]severity\[CloseCurlyDoubleQuote] parameter \
\[OpenCurlyDoubleQuote]mult\[CloseCurlyDoubleQuote] set at its least value.  \
Every example in this list except ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "5", ",", "15", ",", "4", ",", "5"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"0164e2e7-581c-4d96-98f2-34ec91b571e2"],
 " has been shown to work (see the other ancillary ",
 StyleBox["Mathematica ",
  FontSlant->"Italic"],
 "notebooks for the details)."
}], "Text",
 CellChangeTimes->{{3.868438212439127*^9, 3.8684383000853796`*^9}, {
  3.8684384057491374`*^9, 3.8684385647734823`*^9}, {3.8686952042203207`*^9, 
  3.8686952466947403`*^9}},ExpressionUUID->"df8fdffc-0520-4b50-b5c1-\
7efe4ed23e84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"caseList", "=", 
   RowBox[{"surveyForPlausibleCases", "[", 
    RowBox[{"5", ",", "5", ",", "2", ",", "3", ",", 
     RowBox[{"mult", "=", "1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8677492642718177`*^9, 3.8677492700997686`*^9}, {
   3.8677493692921906`*^9, 3.8677494642293186`*^9}, {3.867749536793573*^9, 
   3.8677495372779346`*^9}, {3.8677499574918275`*^9, 3.86774995986675*^9}, 
   3.8677504423347316`*^9, {3.867750502859403*^9, 3.8677505081873455`*^9}, {
   3.8680990985134506`*^9, 3.86809911185102*^9}, {3.868099396137195*^9, 
   3.868099397536186*^9}, {3.868099440401039*^9, 3.868099442999831*^9}, {
   3.8683667275863433`*^9, 3.8683667409372396`*^9}, {3.868366899281208*^9, 
   3.8683668998317795`*^9}, {3.868367348237114*^9, 3.868367355977251*^9}, {
   3.868378666848322*^9, 3.868378691740379*^9}, {3.868629961299505*^9, 
   3.8686299779451976`*^9}, {3.8686306445082006`*^9, 
   3.8686306484973016`*^9}, {3.8686336971884837`*^9, 3.868633702731326*^9}, {
   3.8686945679311347`*^9, 3.8686945969160013`*^9}, {3.8686951771934757`*^9, 
   3.8686951944735975`*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"b183ec9f-1846-412d-ac3f-4ff111f93f64"],

Cell[CellGroupData[{

Cell[BoxData["caseList"], "Input",
 CellChangeTimes->{{3.8686945830923643`*^9, 3.8686945852186427`*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"0ae40efb-e866-43d1-b2e5-789475dcb16b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "3", ",", "3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "4", ",", "3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "5"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "4", ",", "3", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15", ",", "9", ",", "12"}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "4", ",", "3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15", ",", "7", ",", "9"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "4", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15", ",", "4", ",", "5"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "4", ",", "2", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15", ",", "10", ",", "15"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.868694585687276*^9, 3.8686952678455057`*^9, 
  3.8686991541824317`*^9, 3.8687110884773607`*^9, 3.8688122764485917`*^9, 
  3.8688828570665555`*^9, 3.8692177782976203`*^9, 3.86930781372143*^9},
 CellLabel->
  "Out[347]=",ExpressionUUID->"feb39409-670d-45dd-9380-32e55204e94f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"caseList1", "=", 
  RowBox[{"surveyForPlausibleCases", "[", 
   RowBox[{"6", ",", "6", ",", "3", ",", "4", ",", 
    RowBox[{"mult", "=", "1.5"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.868694607478408*^9, 3.8686946095937767`*^9}, {
  3.8686955891350718`*^9, 3.86869563525891*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"32864644-44d1-42fd-9b3a-39285aced711"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "4", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "9", ",", "12"}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "4", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "7", ",", "9"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "5", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "9", ",", "12", ",", "15"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "5", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "7", ",", "9", ",", "11"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "4", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "10", ",", "15"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "14", ",", "18"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "3", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "34", ",", "52"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "31", ",", "46"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "25", ",", "36"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "3", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "15", ",", "21"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "2", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "35", ",", "56"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.868694610017349*^9, {3.868695617634548*^9, 3.868695635774349*^9}, 
   3.868699168718004*^9, 3.8687110884930115`*^9, 3.868812276480015*^9, 
   3.868882857082137*^9, 3.8692177783116145`*^9, 3.8693078137356634`*^9},
 CellLabel->
  "Out[348]=",ExpressionUUID->"51f926af-412b-4333-a360-f576c0e0253e"]
}, Open  ]],

Cell["\<\
To give a sense of the abundance of plausible examples, consider the \
following computation:\
\>", "Text",
 CellChangeTimes->{{3.868438625492178*^9, 
  3.8684386559639807`*^9}},ExpressionUUID->"e29af690-1756-489f-a5b3-\
34790dca681b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"caseList2", "=", 
   RowBox[{"surveyForPlausibleCases", "[", 
    RowBox[{"5", ",", "10", ",", "2", ",", "8", ",", 
     RowBox[{"mult", "=", "1.5"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868438658735914*^9, 3.8684386960599675`*^9}, {
  3.868438728262701*^9, 3.8684387287477784`*^9}, {3.8686946744900665`*^9, 
  3.868694689110429*^9}, {3.868694851316717*^9, 3.8686948528824425`*^9}, {
  3.8686990971598186`*^9, 3.8686990983199644`*^9}, {3.868699176592203*^9, 
  3.8686991770442686`*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"a9d0ea7a-bf26-4abb-850a-d63bb1ed7370"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "caseList2", "]"}]], "Input",
 CellChangeTimes->{{3.868438701702139*^9, 3.868438704917223*^9}, 
   3.8686946967408857`*^9, {3.8686991848280077`*^9, 3.8686991850623245`*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"da970690-b962-4f52-ac92-352d985e3afd"],

Cell[BoxData["891"], "Output",
 CellChangeTimes->{{3.868438707193124*^9, 3.8684387353015256`*^9}, 
   3.8686096267809076`*^9, 3.8686096833694324`*^9, 3.868629824922059*^9, 
   3.8686935911768584`*^9, {3.8686946711202297`*^9, 3.868694698141428*^9}, 
   3.8686948570071745`*^9, 3.8686991043946075`*^9, 3.868699185452858*^9, 
   3.868711089634877*^9, 3.8688122791297293`*^9, 3.8688828582396536`*^9, 
   3.8692177794374104`*^9, 3.869307814874154*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"5fa50f10-864e-4277-bd8a-05e04ca29187"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Take", "[", 
   RowBox[{"caseList2", ",", 
    RowBox[{"{", 
     RowBox[{"200", ",", "210"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8686116127285595`*^9, 3.868611667290499*^9}, {
   3.868611718220372*^9, 3.868611746035352*^9}, 3.8686947052333765`*^9, {
   3.86869919168548*^9, 3.8686991919822807`*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"13cce0a7-2bfb-4407-9ce9-ac5073b2cc7e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"7", "7", "9", "2", "6", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "330", ",", "495", ",", "715"}], "}"}]},
     {"7", "8", "9", "3", "0", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "494", ",", "710"}], "}"}]},
     {"7", "8", "9", "3", "1", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "490", ",", "700"}], "}"}]},
     {"7", "8", "9", "3", "2", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "480", ",", "680"}], "}"}]},
     {"7", "8", "9", "3", "3", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "460", ",", "645"}], "}"}]},
     {"7", "8", "9", "3", "4", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "425", ",", "589"}], "}"}]},
     {"7", "8", "9", "3", "5", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "369", ",", "505"}], "}"}]},
     {"7", "8", "9", "3", "6", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "285", ",", "385"}], "}"}]},
     {"7", "8", "9", "2", "0", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "1286", ",", "1996"}], "}"}]},
     {"7", "8", "9", "2", "1", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "1281", ",", "1981"}], "}"}]},
     {"7", "8", "9", "2", "2", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "7", ",", "28", ",", "84", ",", "210", ",", "462", ",", 
        "924", ",", "1716", ",", "1266", ",", "1946"}], "}"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.868611667901844*^9, {3.868611723558285*^9, 3.868611746455002*^9}, 
   3.8686298249494476`*^9, 3.868693591192482*^9, 3.868694708006141*^9, 
   3.868694896392908*^9, 3.868699107899746*^9, 3.8686991923589664`*^9, 
   3.868711089634877*^9, 3.8688122791704683`*^9, 3.868882858255247*^9, 
   3.869217779447622*^9, 3.869307814884292*^9},
 CellLabel->
  "Out[351]//MatrixForm=",ExpressionUUID->"355ddd81-1cf3-4392-8e43-\
bdb87c5c3562"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Take", "[", 
   RowBox[{"caseList2", ",", 
    RowBox[{"{", 
     RowBox[{"500", ",", "510"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8686116127285595`*^9, 3.868611667290499*^9}, {
   3.868611718220372*^9, 3.86861177580342*^9}, 3.8686947163467207`*^9, {
   3.868699196176196*^9, 3.868699196379213*^9}},
 CellLabel->
  "In[352]:=",ExpressionUUID->"d7e2c1ad-dc0f-43d1-b9c6-b9d5a42dea6d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"9", "5", "8", "5", "1", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "121", ",", 
        "195", ",", "295", ",", "425"}], "}"}]},
     {"9", "5", "8", "5", "2", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "111", ",", 
        "175", ",", "260", ",", "369"}], "}"}]},
     {"9", "5", "8", "5", "3", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "91", ",", 
        "140", ",", "204", ",", "285"}], "}"}]},
     {"9", "5", "8", "5", "4", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "56", ",", "84",
         ",", "120", ",", "165"}], "}"}]},
     {"9", "5", "9", "5", "0", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "125", ",", 
        "205", ",", "315", ",", "460", ",", "645"}], "}"}]},
     {"9", "5", "9", "5", "1", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "121", ",", 
        "195", ",", "295", ",", "425", ",", "589"}], "}"}]},
     {"9", "5", "9", "5", "2", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "111", ",", 
        "175", ",", "260", ",", "369", ",", "505"}], "}"}]},
     {"9", "5", "9", "5", "3", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "91", ",", 
        "140", ",", "204", ",", "285", ",", "385"}], "}"}]},
     {"9", "5", "9", "5", "4", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "56", ",", "84",
         ",", "120", ",", "165", ",", "220"}], "}"}]},
     {"9", "5", "6", "4", "0", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "251", ",", 
        "456"}], "}"}]},
     {"9", "5", "6", "4", "1", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "9", ",", "45", ",", "165", ",", "495", ",", "246", ",", 
        "441"}], "}"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.868611776631613*^9, 3.8686298249800873`*^9, 
  3.868693591192482*^9, 3.8686947175686502`*^9, 3.8686991131299176`*^9, 
  3.86869919681877*^9, 3.868711089634877*^9, 3.868812279186805*^9, 
  3.868882858255247*^9, 3.8692177794548054`*^9, 3.869307814896386*^9},
 CellLabel->
  "Out[352]//MatrixForm=",ExpressionUUID->"662a517c-595f-4f5b-9946-\
4bc53530f26c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Take", "[", 
   RowBox[{"caseList2", ",", 
    RowBox[{"{", 
     RowBox[{"700", ",", "710"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.868611172713315*^9, 3.8686111852737856`*^9}, {
  3.868611836781262*^9, 3.868611841354793*^9}, {3.8686991207366467`*^9, 
  3.8686991365903482`*^9}, {3.868699207003913*^9, 3.8686992072226686`*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"e2925f21-0214-4019-a822-7a201e426e0c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"10", "4", "5", "6", "2", 
      RowBox[{"{", 
       RowBox[{"1", ",", "10", ",", "55", ",", "220", ",", "55", ",", "91"}], 
       "}"}]},
     {"10", "4", "5", "6", "3", 
      RowBox[{"{", 
       RowBox[{"1", ",", "10", ",", "55", ",", "220", ",", "35", ",", "56"}], 
       "}"}]},
     {"10", "4", "6", "6", "0", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "10", ",", "55", ",", "220", ",", "69", ",", "121", ",", 
        "195"}], "}"}]},
     {"10", "4", "6", "6", "1", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "10", ",", "55", ",", "220", ",", "65", ",", "111", ",", 
        "175"}], "}"}]},
     {"10", "4", "6", "6", "2", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "10", ",", "55", ",", "220", ",", "55", ",", "91", ",", 
        "140"}], "}"}]},
     {"10", "4", "6", "6", "3", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "10", ",", "55", ",", "220", ",", "35", ",", "56", ",", 
        "84"}], "}"}]},
     {"10", "4", "7", "6", "0", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "10", ",", "55", ",", "220", ",", "69", ",", "121", ",", 
        "195", ",", "295"}], "}"}]},
     {"10", "4", "7", "6", "1", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "10", ",", "55", ",", "220", ",", "65", ",", "111", ",", 
        "175", ",", "260"}], "}"}]},
     {"10", "4", "7", "6", "2", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "10", ",", "55", ",", "220", ",", "55", ",", "91", ",", 
        "140", ",", "204"}], "}"}]},
     {"10", "4", "7", "6", "3", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "10", ",", "55", ",", "220", ",", "35", ",", "56", ",", "84",
         ",", "120"}], "}"}]},
     {"10", "4", "8", "6", "1", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "10", ",", "55", ",", "220", ",", "65", ",", "111", ",", 
        "175", ",", "260", ",", "369"}], "}"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.868611186662361*^9, 3.868611841836523*^9, 3.8686298250075245`*^9, 
   3.868693591208074*^9, {3.868699125759799*^9, 3.8686991371370296`*^9}, 
   3.868699207833681*^9, 3.868711089650457*^9, 3.8688122792009473`*^9, 
   3.8688828582709045`*^9, 3.869217779466097*^9, 3.8693078149066343`*^9},
 CellLabel->
  "Out[353]//MatrixForm=",ExpressionUUID->"424f1840-f42a-4061-90d0-\
9e36a062deec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"surveyForPlausibleCases", "[", 
  RowBox[{"6", ",", "6", ",", "2", ",", "4", ",", 
   RowBox[{"mult", "=", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.868699259720235*^9, 3.8686993072675247`*^9}, {
  3.868711049649634*^9, 3.868711049790298*^9}, {3.8688122510838547`*^9, 
  3.868812253612784*^9}, {3.868812303349656*^9, 3.8688123035534487`*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"79341f50-38f0-4c55-99de-bb8e58d4ff13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "3", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "5", ",", "7"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "3", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "4", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "5", ",", "7", ",", "9"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "4", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "5", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "4", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "9", ",", "12"}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "4", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "7", ",", "9"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "4", ",", "4", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "4", ",", "5"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "5", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "9", ",", "12", ",", "15"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "5", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "7", ",", "9", ",", "11"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "5", ",", "4", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "4", ",", "3", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "19", ",", "31"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "4", ",", "3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "16", ",", "25"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "4", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "10", ",", "15"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "5", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "10", ",", "15", ",", "21"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "14", ",", "18"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "12", ",", "15"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "4", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "9", ",", "11"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "3", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "34", ",", "52"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "31", ",", "46"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "25", ",", "36"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "3", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "15", ",", "21"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "5", ",", "2", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21", ",", "56", ",", "35", ",", "56"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.868699270819297*^9, 3.8686993080954475`*^9}, 
   3.8687110529631968`*^9, 3.8687110896660776`*^9, {3.868812279246216*^9, 
   3.8688123051772647`*^9}, 3.8688828585456395`*^9, 3.8692177794873543`*^9, 
   3.8693078149271307`*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"d30c4afa-e2c3-4907-981d-fc0c28a445c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"surveyForPlausibleCases", "[", 
  RowBox[{"7", ",", "7", ",", "2", ",", "4", ",", 
   RowBox[{"mult", "=", "1.5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.868713726883213*^9, 3.86871374779361*^9}, {
  3.868883139985853*^9, 3.86888314014224*^9}, {3.8688845045991163`*^9, 
  3.868884505574512*^9}, {3.868885845491337*^9, 3.8688858547925277`*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"9d35a0e8-e718-4882-82c7-aa857122f501"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "3", ",", "5", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "5", ",", "7"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "3", ",", "5", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "4", ",", "5", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "5", ",", "7", ",", "9"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "4", ",", "5", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "3", ",", "4", ",", "5"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "5", ",", "5", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "4", ",", "5", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "9", ",", "12"}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "4", ",", "5", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "7", ",", "9"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "5", ",", "5", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "9", ",", "12", ",", "15"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "5", ",", "5", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "7", ",", "9", ",", "11"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "4", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "19", ",", "31"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "4", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "16", ",", "25"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "4", ",", "4", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "10", ",", "15"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "5", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "16", ",", "25", ",", "36"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "5", ",", "4", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "10", ",", "15", ",", "21"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "4", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "20", ",", "35"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4", ",", "5", ",", "4", ",", "0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "84", ",", "34", ",", "52"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4", ",", "5", ",", "4", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "84", ",", "31", ",", "46"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4", ",", "5", ",", "4", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "84", ",", "25", ",", "36"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4", ",", "5", ",", "4", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "84", ",", "15", ",", "21"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4", ",", "5", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "84", ",", "55", ",", "91"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4", ",", "5", ",", "3", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28", ",", "84", ",", "35", ",", "56"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8687137315639467`*^9, 3.868713748835698*^9}, 
   3.8688122793173676`*^9, 3.8688828585768967`*^9, 3.8688831416289287`*^9, 
   3.8688845065291834`*^9, {3.868885847006544*^9, 3.868885855905031*^9}, 
   3.869217779511761*^9, 3.869307814951229*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"b9398741-c448-40a4-b129-003729192b3c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1234.5, 644.25},
WindowMargins->{{Automatic, -1261.5}, {Automatic, 42}},
Magnification:>1.4 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 14, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d7d575c6-891e-4122-8449-4d58492488f9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 237, 4, 136, "Title",ExpressionUUID->"9fc910df-81a9-4884-a2df-388730fdf78b"],
Cell[820, 28, 391, 8, 79, "Text",ExpressionUUID->"70d97c13-182f-47fc-a72d-f6230c798e3b"],
Cell[CellGroupData[{
Cell[1236, 40, 159, 3, 93, "Section",ExpressionUUID->"e36af106-d11a-4453-9861-bcd77156662f"],
Cell[1398, 45, 2640, 77, 141, "Text",ExpressionUUID->"f1b93843-619c-4e43-930d-ac5411613b2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4075, 127, 258, 4, 93, "Section",ExpressionUUID->"6c886182-4b4f-455c-b36c-0e6039e28eda"],
Cell[4336, 133, 3935, 123, 167, "Text",ExpressionUUID->"d315c2d6-bb1c-459f-bb74-a92321f24d16"],
Cell[8274, 258, 499, 13, 77, "Input",ExpressionUUID->"5f7dbd5c-ce8f-4101-b826-ab9818a6093e"],
Cell[8776, 273, 2550, 76, 112, "Text",ExpressionUUID->"4569b9bb-115a-4fa5-bc44-40511bc04195"],
Cell[11329, 351, 788, 19, 79, "Input",ExpressionUUID->"543afd26-e190-4e9f-94e1-b1d8fd28cf51"],
Cell[CellGroupData[{
Cell[12142, 374, 457, 8, 39, "Input",ExpressionUUID->"f7f7dd5e-1868-40ec-8e00-0e24823d86f1"],
Cell[12602, 384, 739, 12, 45, "Output",ExpressionUUID->"8d9a1f2b-115b-4930-9034-1a05eaaa07f1"]
}, Open  ]],
Cell[13356, 399, 927, 28, 48, "Text",ExpressionUUID->"a7837564-44fb-4e80-a701-9195848ee90d"],
Cell[14286, 429, 462, 11, 40, "Input",ExpressionUUID->"1dcf349f-2672-413e-af5c-edb0e9efeeda"],
Cell[14751, 442, 651, 17, 48, "Text",ExpressionUUID->"b101b460-4308-40ad-8720-759fe1627ba9"],
Cell[15405, 461, 2909, 67, 360, "Input",ExpressionUUID->"5d2c1af8-c6b6-44e2-83d0-2191e7d20c08"],
Cell[18317, 530, 262, 6, 48, "Text",ExpressionUUID->"dbf2d6c8-3112-4dd2-a906-6d7fa1803ec4"],
Cell[18582, 538, 1255, 31, 254, "Input",ExpressionUUID->"3eb72274-bd96-444e-8143-4aa348a10547"],
Cell[CellGroupData[{
Cell[19862, 573, 267, 5, 39, "Input",ExpressionUUID->"5c5a480e-8cb5-4443-bc4b-2450253d650c"],
Cell[20132, 580, 639, 11, 45, "Output",ExpressionUUID->"737c7e04-d457-42c8-84b5-c21627d13f95"]
}, Open  ]],
Cell[20786, 594, 1868, 52, 112, "Text",ExpressionUUID->"3d34ef98-d9c7-4135-b973-0cc308f5d4d5"],
Cell[22657, 648, 2427, 55, 307, "Input",ExpressionUUID->"4939334e-cc0e-4758-8679-25dd1ea8136c"],
Cell[25087, 705, 1288, 33, 80, "Text",ExpressionUUID->"5d6785a6-1058-42f7-aee2-77863cda4ada"],
Cell[26378, 740, 985, 23, 67, "Input",ExpressionUUID->"e90df633-415b-492b-9a3f-864cf6962eb8"],
Cell[CellGroupData[{
Cell[27388, 767, 398, 7, 39, "Input",ExpressionUUID->"ff614316-4192-46ca-ad6b-e33c8bdb16a4"],
Cell[27789, 776, 723, 11, 45, "Output",ExpressionUUID->"55877408-4b94-47c7-ac2a-7d1a402928bd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28561, 793, 240, 4, 93, "Section",ExpressionUUID->"73fdf9cd-f121-44b3-bdb9-d2247a142b8f"],
Cell[28804, 799, 644, 15, 79, "Text",ExpressionUUID->"4273dd3e-bcaf-4200-9e46-b841394e9aee"],
Cell[29451, 816, 12114, 255, 1825, "Input",ExpressionUUID->"eb4458a1-eaa0-4257-97b1-972408f2d298"],
Cell[41568, 1073, 150, 3, 48, "Text",ExpressionUUID->"5ef420ef-42ff-4275-82ce-a3ab23c4ea5c"],
Cell[CellGroupData[{
Cell[41743, 1080, 267, 5, 39, "Input",ExpressionUUID->"8bb46042-6645-421d-b9df-a93a7c4606c5"],
Cell[42013, 1087, 456, 8, 45, "Output",ExpressionUUID->"2425f1c2-03ac-44a5-b5e8-3d3b062746cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42506, 1100, 410, 8, 39, "Input",ExpressionUUID->"6ddf257d-843e-4294-b8c4-878300ee3890"],
Cell[CellGroupData[{
Cell[42941, 1112, 677, 14, 30, "Print",ExpressionUUID->"ae64d307-2d2e-47bf-82fc-1afb1066b73c"],
Cell[43621, 1128, 874, 18, 30, "Print",ExpressionUUID->"9d4099db-b4ad-4395-98e1-79dba592f4b1"],
Cell[44498, 1148, 876, 18, 30, "Print",ExpressionUUID->"29f58348-c328-4f28-8bdd-dd72c20aa947"]
}, Open  ]],
Cell[45389, 1169, 503, 8, 45, "Output",ExpressionUUID->"2400e755-9c74-4233-8029-a3ba3118e884"]
}, Open  ]],
Cell[45907, 1180, 183, 3, 48, "Text",ExpressionUUID->"dd092e3d-bd3f-429c-b22f-f3c9c3a533f9"],
Cell[CellGroupData[{
Cell[46115, 1187, 265, 5, 39, "Input",ExpressionUUID->"c2ac8532-ee40-41ec-98bb-58523367a5e4"],
Cell[46383, 1194, 476, 9, 45, "Output",ExpressionUUID->"dd93fc82-3eac-4590-a4b5-8fa5364e8ac6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46896, 1208, 405, 8, 39, "Input",ExpressionUUID->"ea40c300-326b-498e-b83e-e268236e9cb8"],
Cell[47304, 1218, 566, 10, 45, "Output",ExpressionUUID->"0c5dd674-2865-4366-939d-cb2ad0b49c6b"]
}, Open  ]],
Cell[47885, 1231, 601, 16, 79, "Text",ExpressionUUID->"1d31094b-db38-464a-b148-e21ca3d2d9c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48523, 1252, 299, 5, 93, "Section",ExpressionUUID->"4f1ccc6a-dffb-4889-a13e-81ead1605d95"],
Cell[48825, 1259, 1889, 54, 266, "Text",ExpressionUUID->"5ac42945-93b9-498d-8b44-c43062cd047a"],
Cell[50717, 1315, 4409, 92, 680, "Input",ExpressionUUID->"347a64f0-75bd-469f-a5f3-e70427fc8a30"],
Cell[55129, 1409, 1144, 28, 110, "Text",ExpressionUUID->"df8fdffc-0520-4b50-b5c1-7efe4ed23e84"],
Cell[56276, 1439, 1202, 20, 39, "Input",ExpressionUUID->"b183ec9f-1846-412d-ac3f-4ff111f93f64"],
Cell[CellGroupData[{
Cell[57503, 1463, 187, 3, 39, "Input",ExpressionUUID->"0ae40efb-e866-43d1-b2e5-789475dcb16b"],
Cell[57693, 1468, 1459, 36, 72, "Output",ExpressionUUID->"feb39409-670d-45dd-9380-32e55204e94f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59189, 1509, 392, 8, 39, "Input",ExpressionUUID->"32864644-44d1-42fd-9b3a-39285aced711"],
Cell[59584, 1519, 2559, 63, 152, "Output",ExpressionUUID->"51f926af-412b-4333-a360-f576c0e0253e"]
}, Open  ]],
Cell[62158, 1585, 245, 6, 48, "Text",ExpressionUUID->"e29af690-1756-489f-a5b3-34790dca681b"],
Cell[62406, 1593, 618, 12, 39, "Input",ExpressionUUID->"a9d0ea7a-bf26-4abb-850a-d63bb1ed7370"],
Cell[CellGroupData[{
Cell[63049, 1609, 294, 5, 39, "Input",ExpressionUUID->"da970690-b962-4f52-ac92-352d985e3afd"],
Cell[63346, 1616, 529, 8, 45, "Output",ExpressionUUID->"5fa50f10-864e-4277-bd8a-05e04ca29187"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63912, 1629, 457, 10, 39, "Input",ExpressionUUID->"13cce0a7-2bfb-4407-9ce9-ac5073b2cc7e"],
Cell[64372, 1641, 3149, 77, 302, "Output",ExpressionUUID->"355ddd81-1cf3-4392-8e43-bdb87c5c3562"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67558, 1723, 455, 10, 39, "Input",ExpressionUUID->"d7e2c1ad-dc0f-43d1-b9c6-b9d5a42dea6d"],
Cell[68016, 1735, 2941, 75, 302, "Output",ExpressionUUID->"662a517c-595f-4f5b-9946-4bc53530f26c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70994, 1815, 482, 10, 39, "Input",ExpressionUUID->"e2925f21-0214-4019-a822-7a201e426e0c"],
Cell[71479, 1827, 2737, 74, 302, "Output",ExpressionUUID->"424f1840-f42a-4061-90d0-9e36a062deec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74253, 1906, 455, 8, 39, "Input",ExpressionUUID->"79341f50-38f0-4c55-99de-bb8e58d4ff13"],
Cell[74711, 1916, 4860, 121, 259, "Output",ExpressionUUID->"d30c4afa-e2c3-4907-981d-fc0c28a445c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79608, 2042, 453, 8, 39, "Input",ExpressionUUID->"9d35a0e8-e718-4882-82c7-aa857122f501"],
Cell[80064, 2052, 4479, 111, 232, "Output",ExpressionUUID->"b9398741-c448-40a4-b129-003729192b3c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


